Belyi map for the sporadic group J1

We compute the genus 0 Belyi map for the sporadic Janko group J1 of degree 266 and describe the applied method. This yields explicit polynomials having J1 as a Galois group over K(t), [K:Q] = 7.

==> anc/janko.txt <==
/*
Belyi map f = p/q = 1 + r/q for Janko 1 of degree 266 (Magma-readable file)
*/

x := Sym(266) ! (1, 263, 66, 201, 120, 150, 247)(2, 212, 109, 156, 234, 62, 253)(3, 93, 226, 139, 259, 160, 92)(4, 52, 5, 145, 152, 239, 248)(6, 246, 88, 233, 173, 111, 209)(7, 124, 117, 260, 166, 81, 119)(8, 188, 86, 37, 32, 112, 170)(9, 11, 102, 154, 89, 65, 163)(10, 101, 182, 223, 13, 158, 115)(12, 123, 54, 100, 122, 192, 224)(14, 80, 28, 171, 230, 255, 262)(15, 258, 242, 20, 26, 236, 187)(16, 219, 227, 206, 237, 58, 129)(17, 202, 55, 71, 116, 24, 169)(18, 252, 159, 198, 34, 82, 238)(19, 64, 23, 60, 70, 203, 77)(21, 106, 235, 245, 43, 50, 229)(22, 68, 218, 76, 157, 63, 194)(25, 72, 178, 134, 103, 228, 213)(27, 175, 256, 40, 47, 35, 132)(29, 97, 33, 79, 240, 56, 176)(30, 131, 42, 216, 38, 210, 193)(31, 225, 46, 45, 67, 78, 121)(36, 94, 264, 149, 91, 199, 147)(39, 251, 104, 174, 204, 87, 177)(41, 249, 185, 164, 254, 137, 197)(44, 143, 110, 221, 191, 184, 135)(48, 148, 142, 266, 74, 85, 208)(49, 114, 167, 217, 61, 244, 220)(51, 162, 95, 222, 133, 99, 90)(53, 126, 181, 232, 195, 138, 141)(57, 231, 155, 84, 144, 140, 59)(69, 205, 250, 113, 257, 168, 151)(73, 190, 83, 265, 189, 165, 75)(96, 215, 172, 108, 118, 214, 180)(98, 127, 186, 261, 196, 207, 243)(105, 130, 128, 107, 136, 125, 179)(146, 211, 161, 153, 241, 200, 183);

y := Sym(266) ! (1, 170)(2, 253)(3, 243)(4, 121)(5, 208)(6, 177)(7, 97)(8, 80)(9, 254)(10, 189)(11, 108)(12, 94)(13, 266)(14, 190)(15, 145)(16, 163)(17, 134)(18, 40)(19, 158)(20, 127)(21, 131)(22, 109)(23, 105)(24, 193)(25, 144)(26, 133)(27, 132)(28, 247)(29, 119)(30, 37)(31, 198)(32, 116)(33, 176)(34, 248)(35, 46)(36, 59)(38, 244)(39, 82)(41, 212)(45, 173)(47, 111)(48, 141)(49, 245)(50, 220)(51, 246)(52, 53)(54, 213)(55, 147)(56, 240)(57, 202)(58, 218)(60, 136)(61, 250)(62, 249)(63, 156)(64, 142)(65, 195)(66, 242)(67, 241)(68, 197)(69, 169)(70, 154)(71, 196)(72, 260)(73, 188)(74, 201)(75, 235)(76, 192)(77, 217)(78, 126)(81, 124)(83, 101)(84, 166)(85, 258)(86, 106)(87, 162)(88, 160)(89, 107)(90, 92)(91, 93)(95, 236)(96, 100)(98, 99)(102, 257)(103, 151)(110, 185)(112, 261)(113, 203)(114, 165)(115, 167)(117, 155)(118, 164)(120, 223)(122, 184)(123, 140)(125, 179)(128, 138)(129, 137)(130, 148)(135, 180)(143, 214)(146, 226)(149, 211)(150, 255)(152, 174)(153, 181)(157, 191)(159, 256)(161, 227)(168, 172)(171, 230)(175, 225)(178, 231)(182, 262)(183, 259)(186, 263)(187, 204)(199, 207)(200, 233)(205, 210)(206, 264)(209, 238)(215, 228)(216, 229)(219, 232)(221, 234)(224, 237)(239, 251);

z := Inverse(x*y);

P<T> := PolynomialRing(Rationals());
K<A> := NumberField(T^7 - T^6 - 2*T^4 - T^3 + 2*T^2 + 2*T + 2);
PK<Y> := PolynomialRing(K);

/*
irreducible factors of p,q and r (without multiplicities)
*/
pfactors := [
Y + 1/50258053*(49150377*A^6 - 70228494*A^5 - 27288036*A^4 - 2190789*A^3 + 42380559*A^2 + 40125483*A + 68048916),
Y^2 + 1/100516106*(51292845*A^6 + 10216935*A^5 - 78284610*A^4 + 52153146*A^3 - 76845159*A^2 + 15319638*A + 218724486)*Y + 1/17681103239455663*(6152697310358043*A^6 + 8253936377944020*A^5 - 14704893561392136*A^4 + 277208464127463*A^3 - 9658763261324388*A^2 + 6084042138326808*A + 37872200738045844),
Y^2 + 1/100516106*(-79931421*A^6 + 18464661*A^5 - 101544372*A^4 + 107207010*A^3 + 247007493*A^2 + 268425576*A + 403520532)*Y + 1/5051743782701618*(-15083177637243357*A^6 - 10563308246748285*A^5 - 12263000560103358*A^4 + 21453420606749370*A^3 + 54297717750709551*A^2 + 44587038282075108*A + 33584240701904256),
Y^3 + 1/2525871891350809*(1082160944438859*A^6 + 1621870745410107*A^5 + 5390631035680500*A^4 - 386308940830614*A^3 - 8556043173906501*A^2 - 9803625658282836*A - 22631622883197723)*Y + 1/2525871891350809*(1082160944438859*A^6 + 1621870745410107*A^5 + 5390631035680500*A^4 - 386308940830614*A^3 - 8556043173906501*A^2 - 9803625658282836*A - 22631622883197723),
Y^3 + 1/50258053*(-44591094*A^6 - 18799983*A^5 + 44866683*A^4 - 75009294*A^3 + 208229130*A^2 + 135902070*A + 373228758)*Y^2 + 1/2525871891350809*(902285241626133*A^6 - 15706143325959525*A^5 + 10481807718779013*A^4 + 4317004263260259*A^3 + 56698974052758108*A^2 + 34190640532409868*A + 41580499154954175)*Y + 1/126945403386719200314877*(1195857880774569508858299*A^6 - 11712397656398341439475*A^5 + 1380316523297815581460380*A^4 - 688311311695333393635279*A^3 + 151664310890068048486002*A^2 - 487931458404045010209885*A + 366321327537370254095457),
Y^3 + 1/50258053*(8576874*A^6 - 45499212*A^5 - 147248784*A^4 - 86245956*A^3 + 163025793*A^2 + 227759670*A + 342523872)*Y^2 + 1/2525871891350809*(1911365166292182*A^6 - 7804190434115043*A^5 + 4018291682937957*A^4 - 7944294895170930*A^3 - 7875611758510479*A^2 - 4987083866389749*A + 8778391754212773)*Y + 1/126945403386719200314877*(-811631536853024312235783*A^6 - 645607025237785180036833*A^5 - 792065432104133684242194*A^4 + 1212939484395979899025980*A^3 + 3451803921334759586059134*A^2 + 2920718508353595920294253*A + 1934801849430850902056631),
Y^6 + 1/50258053*(-2112705*A^6 - 53264223*A^5 - 153178317*A^4 - 249589953*A^3 - 84483333*A^2 + 61214868*A + 463154625)*Y^5 + 1/2525871891350809*(37107099041294070*A^6 + 2554586088478884*A^5 + 8992139714003250*A^4 - 48255583350652029*A^3 - 47575872517639968*A^2 - 16497581343349104*A + 52385613313522518)*Y^4 + 1/126945403386719200314877*(40786958250434171749911966*A^6 + 16463398272712706268475605*A^5 + 25387702583750791781389236*A^4 - 47500798449452893399522800*A^3 - 107771508704546306405125713*A^2 - 84426181990057201325880420*A - 45164813517404881077758283)*Y^3 + 1/6380028811516113065542704954481*(6704642112303073331190627718201791*A^6 + 2176516009502715939347603209555260*A^5 + 2857634476928750155925819921459256*A^4 - 10211216091264133471895792824548891*A^3 - 20937308315508612044903954730797136*A^2 - 16207575731437820175035154666404667*A - 9136579405388701848122338839768942)*Y^2 + 1/320647826150703820802037739365668685493*(286371508256463744234526256954531118972450*A^6 + 40730471018230177757302903845299744206029*A^5 + 21658359140957723635842776636845112492364*A^4 - 614885916902359723235598226997592215894619*A^3 - 1085205279744708551183119880057045210020071*A^2 - 815026202974130038575254813109281262726384*A - 444917398934813890623713741035731820525974)*Y + 1/16115135441016858613171315213039963175947525129*(1308031330486157879784159463733374124806945756386*A^6 - 1680605750578560377475240505053255415893975939987*A^5 - 3274980932767316507203528484758003614445581213249*A^4 - 8886322197214505564855598590324867596078417997001*A^3 - 11130198217524894352474951874380592490439702664289*A^2 - 7629913719236167793393137092244366405781497588107*A - 3510585344103360910780527281958272395377911392149),
Y^6 + 1/50258053*(-72466290*A^6 - 39488265*A^5 - 30614409*A^4 + 82334160*A^3 + 169157574*A^2 + 8147268*A + 466250814)*Y^5 + 1/2525871891350809*(-41097125591814492*A^6 - 30467270834641998*A^5 - 27218952813652416*A^4 + 46015574911909083*A^3 + 130781724819498072*A^2 + 63317901987715392*A + 125307920777116239)*Y^4 + 1/126945403386719200314877*(-12897772063223827655399526*A^6 - 8114821384707393372541521*A^5 - 9357849186548980594085604*A^4 + 13851321299255964863822472*A^3 + 42722943642715688786724057*A^2 + 28741952471260741750922589*A + 26586263083976326545121665)*Y^3 + 1/6380028811516113065542704954481*(-2426591613933368009593268475184263*A^6 - 1113364706372903028729141009771264*A^5 - 1384327973282323281601617718630236*A^4 + 2965617721093142157830288324957736*A^3 + 7950166791545398734673847352388953*A^2 + 5882213996917724499887181787971255*A + 4135593350862829693996329943788390)*Y^2 + 1/320647826150703820802037739365668685493*(-195705135436326450196018828558074865322427*A^6 - 67138858392122823570767986945294479061248*A^5 - 70251294432789984014161451634597243595209*A^4 + 292813118573609691155151384713741338185312*A^3 + 668054516780457094085774759702295550088766*A^2 + 498995267203023353989827421710932595324990*A + 316914573341266028970145862960314623293550)*Y + 1/16115135441016858613171315213039963175947525129*(-5396733556107601552658014599846811364874388292601*A^6 - 1342721315877070071442895339163371185647175568136*A^5 - 723174610750644003314159948665207367554958961306*A^4 + 10075886236141091285883207626640605720176213398450*A^3 + 20146668225046667067918403476967219949966780558700*A^2 + 14878740733727396008388630610226311986649717404088*A + 8901884810122646205480932973644596586033977577022),
Y^6 + 1/50258053*(111971682*A^6 + 49675158*A^5 + 67659237*A^4 - 121917699*A^3 - 181398177*A^2 - 104399055*A + 407030958)*Y^5 + 1/2525871891350809*(70275671668698372*A^6 + 28140129795146274*A^5 + 33311076237197712*A^4 - 79185262569633108*A^3 - 128520191266898319*A^2 - 83165724897976314*A + 41326367762984193)*Y^4 + 1/126945403386719200314877*(19453499181807092395506342*A^6 + 5291868311691252934701780*A^5 + 11936613161265714631620882*A^4 - 20217793597953980542472853*A^3 - 42860161944878892905985867*A^2 - 32571551857096762514067519*A - 11283948860652373557229191)*Y^3 + 1/6380028811516113065542704954481*(2488639295001246818967951306127263*A^6 + 783969576871048350066489378224079*A^5 + 1421921580585146506315167766222095*A^4 - 3433106525762083877797389353435502*A^3 - 6895358006016568223227591794532023*A^2 - 5342238215318646707609538526915152*A - 2595588737082724730332184384721024)*Y^2 + 1/320647826150703820802037739365668685493*(99908251137244482170777023370859400339665*A^6 + 4820323967415967199779657388565640423386*A^5 + 19555400755152324793290055918264181691219*A^4 - 197178127692939134026712403844479248222280*A^3 - 326700205638805459913509085535478393357293*A^2 - 245552651794860433897136179943946352261500*A - 121018586518101926888299042499281176962064)*Y + 1/16115135441016858613171315213039963175947525129*(-2135896938950568391980744809312303797952884167621*A^6 - 1896458342408903210311619206060022464472456901993*A^5 - 2373598828284883156341061622458232060186830131381*A^4 + 666028739294561356571521953546908390257381618878*A^3 + 5084028962505320900551184877666622193903949399438*A^2 + 4324154890958653586900202567554259120048495587448*A + 3063457646865101839922316727510016361048465598650),
Y^6 + 1/50258053*(-135841122*A^6 - 50226057*A^5 - 207357003*A^4 - 27053361*A^3 + 260897085*A^2 + 252438219*A + 595987344)*Y^5 + 1/2525871891350809*(-39766186842823638*A^6 - 30084874060258746*A^5 - 57577323061686834*A^4 + 6928387193517507*A^3 + 123368361943183263*A^2 + 102124571734955808*A + 140500897207320852)*Y^4 + 1/126945403386719200314877*(-3232721797403764219127757*A^6 - 5880997234574899478731197*A^5 - 4535183715368771093486949*A^4 - 2084886840227953847729076*A^3 + 12666961074472126545525831*A^2 + 8431607959003263495231216*A + 13334288356831881974829138)*Y^3 + 1/6380028811516113065542704954481*(-160533925023054644811462241435572*A^6 - 521176747592635655091713837660691*A^5 - 179420099448892392719684767083420*A^4 - 495995017389933481363670165013906*A^3 + 823465618863997847694172128824859*A^2 + 398206486495067080748116139907219*A + 866535563817275866404087530737935)*Y^2 + 1/320647826150703820802037739365668685493*(2140372636407980098245968322652638246396*A^6 - 30580460589583118290187597185124663664330*A^5 - 2423666149378150520022540053910418443699*A^4 - 54992460604178175827846821461815650781679*A^3 + 34602515144762627765075265420694687352727*A^2 + 8458592836220470288782773431745782724343*A + 42395965332554670372467621702791132983480)*Y + 1/16115135441016858613171315213039963175947525129*(556672806676091810351833113525985547714076628581*A^6 - 1235691852721024708534581277724188660309340304627*A^5 + 780628278933725610812639139711042166265563721466*A^4 - 2474688949301365060660350570073895049579830376555*A^3 + 882922210232889144514024000996825541947231047669*A^2 - 430383460743824743176821522286711701547345828903*A + 1155072633298519770882621939025914160593299508603)
];

qfactors := [
Y^5 + 1/50258053*(-74774502*A^6 - 55055331*A^5 - 12192588*A^4 - 87270903*A^3 + 260326791*A^2 - 40820238*A + 135529446)*Y^4 + 1/47991565935665371*(-414548937995407128*A^6 - 546343488992493351*A^5 + 92173522525520193*A^4 - 369014706435693429*A^3 + 1353260335510697085*A^2 + 57677059520199837*A + 998576384737068)*Y^3 + 1/2411962664347664805982663*(-111418312054477429307163618*A^6 - 112322357326981173193041600*A^5 - 59055181704463621769521866*A^4 + 8964038788142394273944823*A^3 + 330826411077835542765246180*A^2 + 197307645137316997128065988*A + 104845582251053074122576903)*Y^2 + 1/121220547418806148245311394135139*(-13923421886974506343922207292278796*A^6 - 8435001093341949694708321621413087*A^5 - 5294317513237249753954038399817392*A^4 + 14975561377914952643049216935475045*A^3 + 46526735901936536108350955285255091*A^2 + 33888223373659937896846051704744774*A + 19739358359997022638877028009441508)*Y + 1/6092308696863372595238717047947705024367*(-333379980719884908159339929960185628588001*A^6 - 118207556515851274177897442902215007352508*A^5 + 36522956407843667083715019573655330934442*A^4 + 665492855411596616101018331602642344932739*A^3 + 1445996778403018956567684711200108109332307*A^2 + 1037704850340379958760226715607659044136577*A + 597880722092496665108183847528866502883407),
Y^2 + 1/50258053*(71845434*A^6 + 24521589*A^5 - 43266168*A^4 - 54691569*A^3 - 112148523*A^2 - 61868484*A + 75207297)*Y + 1/2525871891350809*(3970269209616255*A^6 + 3511026706709691*A^5 + 1159748956578231*A^4 - 5831253713280078*A^3 - 18041867763166278*A^2 - 14051045211938334*A - 4932402970840407),
Y^5 + 1/50258053*(-83531466*A^6 - 42170895*A^5 - 91671264*A^4 + 34860168*A^3 + 234865062*A^2 + 79562718*A + 467340159)*Y^4 + 1/2525871891350809*(-8056897981903638*A^6 - 7528136847459993*A^5 - 27744408111150585*A^4 - 27373561404092406*A^3 + 8947227992063166*A^2 - 21340668073629267*A + 58146637734927261)*Y^3 + 1/126945403386719200314877*(2635517916022231959986673*A^6 - 322646808621398695156377*A^5 - 2565021586837415780962368*A^4 - 10535119226620492809576204*A^3 - 12765275884344919727616237*A^2 - 12915558811328475857852754*A - 1768194373746482110591866)*Y^2 + 1/6380028811516113065542704954481*(608913343013515925804591599658025*A^6 + 39980202799618704387316072513527*A^5 - 133297350538255157429678240892486*A^4 - 1666763402870322469234931711875074*A^3 - 2631984955914200461305937338991599*A^2 - 2135951326430920850846159717189901*A - 978391312735506392203224394653693)*Y + 1/320647826150703820802037739365668685493*(24147739813406745512451159672919412112531*A^6 + 69172009956548337143820018905668791315*A^5 - 6543678634811459208545016794815952676639*A^4 - 68269668874808953181029368310021068523422*A^3 - 109220084889977106441229721507451513250065*A^2 - 83869559316014837599768554112270596074424*A - 42870551555215774508850261200379547124901),
Y^10 + 1/50258053*(59334282*A^6 - 194776272*A^5 - 158419089*A^4 - 230192082*A^3 + 105112278*A^2 + 284139810*A + 780261360)*Y^9 + 1/47991565935665371*(837412215395688288*A^6 - 1719547993962509670*A^5 - 511945289039304585*A^4 - 2802109866331471038*A^3 + 508137723362224692*A^2 + 1987531149543389829*A + 4555258338573210897)*Y^8 + 1/126945403386719200314877*(26638197702012670976702883*A^6 - 24742688439829923266013774*A^5 + 3164640559794075259648044*A^4 - 68354864315007100486272342*A^3 - 36141768100828720526486256*A^2 - 13812456263446323025625412*A + 25257382760391245427997053)*Y^7 + 1/121220547418806148245311394135139*(111261672101464698068116847727996393*A^6 - 97236780098951476287791525812481838*A^5 + 13865302067243168986256168277175827*A^4 - 343239193046357570820957409344664215*A^3 - 246098860564016710157953121933306355*A^2 - 173123452574663038614556596001820844*A + 2661237193378200474944733134113953)*Y^6 + 1/6092308696863372595238717047947705024367*(5340121178144182756612042063279056313928571*A^6 - 22751838109281447846032909505290447938421373*A^5 - 10613401267521223963300357798539931004079771*A^4 - 52381239907931164757922423155077906743239178*A^3 - 20612574709971230015334327562705924336485216*A^2 - 15750328983287401834682132792234973519661860*A + 6521671521099090721054728199565230208785353)*Y^5 + 1/306187573379320313650254989047759300343002977451*(-3904488882013706782305354160444984947246799305453135*A^6 - 4552064767508940191849943676863433131661388771682216*A^5 - 3930543886778057884616046911861288595514313670227166*A^4 - 750938826487351966484934217664515108455622567918485*A^3 + 10317576053959102892938746631538499169638119938679052*A^2 + 7910840167957510848783098881229379670218615862386846*A + 6557464953447275577117902147413383064480442283950127)*Y^4 + 1/15388391290839269427411138703076706447881561819890162903*(-546506659273219961166296595550625812892366960262587553504765*A^6 - 398356258204628458641611005319545164937247521219951126172610*A^5 - 310971975273596629244392654206257342269624604039095211520294*A^4 + 451374399791358983007238711292981660878857113669669361614502*A^3 + 1770501467880815134899997163378704409565244651866180653636211*A^2 + 1317866267885494270450669963664383243538588859224779084481370*A + 917211724944677419721258879139957063628185278345105704891890)*Y^3 + 1/40704767635775706177058350617346335564372277456148224281979361*(-984594913566995760699974663521471278442794832294076278460434323690*A^6 - 751916588662070219247401318244839497659097127780248657475961112176*A^5 - 184558693149298987118888299515894027983861690420187134047183118487*A^4 + 1112569805964387468643776414533021430835543563175993228872991129212*A^3 + 4128880268791555836446175351143875982222666424932996117442391828266*A^2 + 2863816932138287737493441563969569146928104841513050993421460846146*A + 2067718269117257726259093913444054116979787714333192470484833641279)*Y^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(-252965982186993107388982293509846293094396296683867599060305676246778648435*A^6 - 379181881583433031887367838795746351213871710737900423947933902332374542170*A^5 + 110326649327919652218337402296695374219158703944453793480671756684557748219*A^4 + 156095869521459449772432140027453699081791441396789217432006180425851276870*A^3 + 1627701265365797432260161434112071579819067479691185129111921366968254168756*A^2 + 984432755163726300887773986114345659302359391438121258012271784947023356143*A + 874056928951729283194607961209523253234060308751301899928208666140754518949)*Y + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(-7718384997873220269979430716164921544755298777582229506083586219783907848248712473*A^6 - 9338789174921846182992780032712129916620406576059796337072030571386674989028867836*A^5 - 795372832917222178796396510499678538260005152804916277272579822738152053085316553*A^4 + 4088365402291010819114366162934291284659951401852233751651726551568531718759912377*A^3 + 37343462907596155961534115913689332461801060827998470208287377268123821918575637273*A^2 + 23943263207640666429591595657870756883753153832368176454560347481428118562399744439*A + 20226032541544342341912301452511670929873995589991961315562556557115271074928954693),
Y^10 + 1/50258053*(-28613556*A^6 - 234880398*A^5 - 86392404*A^4 + 6991182*A^3 + 241695819*A^2 + 492846489*A + 944488068)*Y^9 + 1/2525871891350809*(-45232808428874124*A^6 - 118324943499060297*A^5 - 143313736298308551*A^4 - 57868516564313868*A^3 + 209702566958153085*A^2 + 381909883398256035*A + 445916154512141883)*Y^8 + 1/126945403386719200314877*(-17455599103504678152167754*A^6 - 49181275825207018132421052*A^5 - 54329730473090674663095807*A^4 - 19111489630646465900519352*A^3 + 64457964846898357855317750*A^2 + 107834012619576461428786362*A + 101624475503719872933610536)*Y^7 + 1/6380028811516113065542704954481*(-3809547761690081751005523331978191*A^6 - 9679539902399028464842871641722411*A^5 - 12047480186446343537599779962085573*A^4 - 8484634227836311735522586792196906*A^3 + 5469037240005625644191176607832111*A^2 + 13595169499594518099018675063281580*A + 13408196863335197277905443749852810)*Y^6 + 1/320647826150703820802037739365668685493*(-171643749735121390959874803523099505035602*A^6 - 1307989735863872763917055477158552421075807*A^5 - 1716604102378664810017090428214250973916830*A^4 - 2433523941847649960785200655143741869332236*A^3 - 1606153946566856046215514505263364349707308*A^2 - 229902974062406014258192928794854703458003*A + 454227165562425681507903560029125967357248)*Y^5 + 1/16115135441016858613171315213039963175947525129*(66361567959213417899246253053319790461942704931513*A^6 - 109599492436659244012146696022573575905130594088767*A^5 - 172846742511880737033086191676957816392168727842188*A^4 - 452858660771726703120761883177584483311141488594927*A^3 - 543218175220656567010887183953086486074900008119827*A^2 - 332990563466467249947487282876370737433420741491842*A - 138861901069620024945840556900091136337946660804379)*Y^4 + 1/809915331096803654074270458056668760414819043152113837*(13239673284484813670325956690243244769264475802069047007276*A^6 - 5674233383367396023192757376723268515944257613519835192800*A^5 - 11165771386574646495702540391866256514475091803229969669842*A^4 - 50237602481991817684175050043610181380064595982428508364587*A^3 - 72886430088820121314053940051640556307043390675081160922794*A^2 - 50712747356949222472909301476691975177330541701984503680699*A - 25648122165283283879678998304151423539071988453188289251713)*Y^3 + 1/40704767635775706177058350617346335564372277456148224281979361*(1105023758672972582321723821552137714888399679286583891523643687514*A^6 - 132711305981615891424560502681727779352246156934113333426950843057*A^5 - 434859889994877783664956768638214039637405891688358903675783401724*A^4 - 3250878138052249333223831384975398485876612788098904850274322779854*A^3 - 5142319637305021848670277296177154758508480208886324768144896809223*A^2 - 3709989936972872989109209571314388279964148116692196577054146589707*A - 1977474129050214071783906797104480817168616592246861179281320901563)*Y^2 + 1/2045742369191500137159025969419174852150006832121802631819605670044133*(43369772910322677359738806748989332959689332958563720654232853646232698465*A^6 + 1647539584842822150094983569190572802643805950308366950996990961582437526*A^5 - 7989879929389828157768814899133335784442790681019853380122448696495078369*A^4 - 111451864124451575346948637804237968298597195783661173232129963412130375443*A^3 - 184992687105447826607958888866680226709080598933069376668108134893777359087*A^2 - 135488743604033776851884978613870075536427904162356368849626829763344138985*A - 73504692377382456534708674105965209135802829310330549571852167119614077981)*Y + 1/102815028415171981042845596599445268935622207319139659125529228204178548653049*(643104511185501144337182641244264983724492089792376170028376824045005366908149906*A^6 + 86118693419336142980449951631110413731767419685950804415704453499618156028956743*A^5 - 29427176934541475718412814188990729007639460505553965305207280635126478155036474*A^4 - 1531671341164210215044191980298206198084178285010918288631909518126710261508121717*A^3 - 2635773197902921613400032405271228886195559446369361664210142202191384022996154747*A^2 - 1952140323513714977980826081876939051890472110816947219886525246054859012060503284*A - 1066915201799309919208838991947620156678009120965077266088622620083792610651569353),
Y^10 + 1/50258053*(62488890*A^6 + 125030349*A^5 - 57945762*A^4 - 241448283*A^3 - 325659150*A^2 - 149315535*A + 666044358)*Y^9 + 1/47991565935665371*(844618401094061520*A^6 + 960862799312489115*A^5 - 1171355096395060002*A^4 - 2476567390798588878*A^3 - 2536391188323258975*A^2 - 705190048930151433*A + 4234890135854002257)*Y^8 + 1/2411962664347664805982663*(173607338443598673115504194*A^6 + 37488648289100638847901318*A^5 - 319679508849513058416194271*A^4 - 438252534721744326639574389*A^3 - 252403780445792766169391862*A^2 + 63645027651414839781542466*A + 886325411320582247504508618)*Y^7 + 1/121220547418806148245311394135139*(21423198556111548889702551463650423*A^6 - 8788823782252910708088602377105713*A^5 - 13799909049155077486563945407193210*A^4 - 39813604572552595041456550078275015*A^3 - 1530152741926460475621690054551928*A^2 + 14159539718525200967519602320633960*A + 114597645602214788048021097846412800)*Y^6 + 1/6092308696863372595238717047947705024367*(4746255358273992726158428743725407076068035*A^6 - 227623432168057335434137501862327722917900*A^5 + 3551676586847692992432069316250417599169070*A^4 - 8902161539268157465323343963284840125119821*A^3 - 6964794095807753682044204499926585850618192*A^2 - 6391548226714484552811042149559849192735951*A + 6990989032196969856443507571636212580568977)*Y^5 + 1/306187573379320313650254989047759300343002977451*(433926044095978548958804883313247374900742678685382*A^6 - 194595558813637900231640040417194476972885702453797*A^5 + 360263433193387199525867880552661924071732416114091*A^4 - 1068031846598379359516159937530461804139717293495524*A^3 - 546957202299197424791031008596477903267736019524475*A^2 - 663744912524673125199475344130847824408273895750853*A + 455232152078583665815989518416577088418615786457148)*Y^4 + 1/15388391290839269427411138703076706447881561819890162903*(13352961300791697549867615249353663188241701018737825071421*A^6 - 38369203197059952203368399124921126768447072862229458661941*A^5 + 26183416702174059389426890394195929329792041769974141445825*A^4 - 49523179285632210554253719218734240628376158737891297784119*A^3 + 26530865793334487093383959434868296554177614238888212680613*A^2 - 9364543837865357096622845919014840063677776779795637204180*A + 40929651454204277317807260252599467984446288857389072324590)*Y^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(7433557076345962160240916028219798429832898933329884359628693695*A^6 - 2440764312340531750814758632101395586812689495720908995029211504551*A^5 + 1744763441693316988091595057631034556215212918505409942915912896613*A^4 - 988263084390781848305435277700612134840722236565874199032143362200*A^3 + 4129653287114882774095553877168391781473331058020897603423079053535*A^2 + 1181292205388508952308750518198174451851389137534939850789276098309*A + 2590017214791499082321991565638214815130136143349846903214475676352)*Y^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(37246730488400280953670764195559639154455445433831084230797476516071438584*A^6 - 84357445504688502714922239487566107368436277369816326274815860840896492117*A^5 + 59985854053461472869673557239888033132052959018700762285056257256519819112*A^4 - 18850357650789970198179309705082165990986708775769964730524800855074055835*A^3 + 136395056935945037370815365003919860113974252166640846379957628430181959896*A^2 + 41560820820140796252489520148300549468575123550774475941171114130031738572*A + 61535252681598581408106736115011187724746741818668558830150478404663712549)*Y + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1488555534308462949610768388641490066398124679923965855043833126013369855894047926*A^6 - 670175915947674653415395375490333204481172531464665938621475591882767007426306846*A^5 + 27363225979175452181850381801392990524623443296322939976548266597326668920605846*A^4 - 1012388642313208230666466286203364606832195661072865236937100273599781072895882230*A^3 + 1999486666769612281339707472846798666716934616872684587152310427335534499697758707*A^2 + 1267267199313859759717303248367095875542701947388300475249246906367023853873752392*A + 1249993172525343981720905694308557058095137939352923760442826245290600662324042735),
Y^10 + 1/50258053*(-34579764*A^6 + 26355312*A^5 - 361399032*A^4 - 112762683*A^3 + 463365405*A^2 + 572025150*A + 1073949108)*Y^9 + 1/2525871891350809*(-82140792847175259*A^6 - 95190365392331868*A^5 - 135332009492190840*A^4 + 140872278673419615*A^3 + 449223707832461811*A^2 + 404638933121086518*A + 425577128218593057)*Y^8 + 1/126945403386719200314877*(-63561554716412848572431568*A^6 - 32912506560233454561777555*A^5 - 22721681481374553951715551*A^4 + 97665420795836623575390189*A^3 + 210870544114059292694645028*A^2 + 165901231184640158454527007*A + 130715738249148224530798383)*Y^7 + 1/6380028811516113065542704954481*(-19681136540515279320465728188067490*A^6 - 5527986968865804360980250627283014*A^5 - 6923523966349355677518070097903634*A^4 + 30180683788918416502668871933322331*A^3 + 65764614608175896548789600034685297*A^2 + 51804718451304816034549859208504183*A + 35084323964658116893162763888033778)*Y^6 + 1/320647826150703820802037739365668685493*(-3161781637558640615786281527524525540059005*A^6 - 969610904666495430298544330436306661579089*A^5 - 781904954728768769631265791369108934700019*A^4 + 6406335165074779956582786350873016582886170*A^3 + 12435526813232959047620137005765921409547727*A^2 + 9566446089043610753328232478899545170667105*A + 5698455797367559800124666905024372980998458)*Y^5 + 1/16115135441016858613171315213039963175947525129*(-296807924418796575154951536264910098637094582016447*A^6 - 17917100015830706757348083965098759493697939333961*A^5 + 74862431248465514038743699636600804423190373977239*A^4 + 775854661543667024731027968543676151863797002640636*A^3 + 1294770980106319451457222379444061570551337020457925*A^2 + 949313800193951135043443543232017667946434790965894*A + 536294060767020587439801657225697637678905256315280)*Y^4 + 1/809915331096803654074270458056668760414819043152113837*(-7931580024877033879952679727445197189161828019656118374315*A^6 + 8620505973600447298649787945276626193167789563846556784627*A^5 + 15779023371800190884683933054883386216153077292653881753397*A^4 + 50280799370681678853335921363047859616990931475773922651826*A^3 + 71339221456405603155341566646410736709945368428454186494458*A^2 + 50798020130533432688375237282628327871313904798797245585140*A + 26515986455138730187558596261294066806958133273429848587037)*Y^3 + 1/40704767635775706177058350617346335564372277456148224281979361*(627231601188359699061852598946181628754093612861652517115030331648*A^6 + 1106044668061569398923013397236010265984272693885513986327728482699*A^5 + 1891114927488530401883668194502445584226695555735278301961289734100*A^4 + 1584344584252540832457476329859888389753013431606734355498013857815*A^3 + 596320442491114936968138942925891813891972877821282456902891037848*A^2 + 23131715331686983321941567478631683575206651728859853481998323499*A - 210362714037601126110680401140280188870688718358609986463571893255)*Y^2 + 1/2045742369191500137159025969419174852150006832121802631819605670044133*(72157368579741995352102642977593880247524010931947537550945681962225070278*A^6 + 49188544171095649677276036364409908466206226364956058776548404321922059102*A^5 + 85741194417995077282961815568420406789055933300421448990893097406991662500*A^4 - 8133087085214291536742581980119024864586697147846352424507010748832572874*A^3 - 122705671609189664319146822365950020265584674313823584597598796960292990847*A^2 - 111459605326774547356086257161362431216633337665210732863717063597919770656*A - 77767621656499637287250422205064074069749121502361474610328185066477336829)*Y + 1/102815028415171981042845596599445268935622207319139659125529228204178548653049*(1800748062625430146553071065619369647277443840129271025197511104975061415408205317*A^6 + 1056207813267357838547660973532955840048525889221730822584418230445481245327578667*A^5 + 1412586547964435442336312858855460202653028843608171933442164991669241527725774725*A^4 - 1527275798218658230072190874172073694536904802002291276204057935918362077268121103*A^3 - 4363653190474893544196538757627979461080287060927465250227814695290147768905600333*A^2 - 3536428465156397621214316003607927048684373442597062208443209421820526597976931140*A - 2172668710246072536183853950907498582995193241983703974562479882698041061054892659),
Y^20 + 1/50258053*(-152752113*A^6 - 3286872*A^5 - 174843324*A^4 + 158438367*A^3 + 862383429*A^2 + 746173935*A + 1780876479)*Y^19 + 1/191966263742661484*(-12525363142773420762*A^6 - 6357442333684213368*A^5 - 6337147886312231160*A^4 + 23680378184755741857*A^3 + 95917085302930303554*A^2 + 73631291881389314634*A + 108109257406576429770)*Y^18 + 1/9647850657390659223930652*(-3199532667313819417813413495*A^6 - 4700140042606328235871532052*A^5 + 5497055354700755594602144236*A^4 + 13076375440681683167531329917*A^3 + 55014077848291566429177283986*A^2 + 36793935036732414249326817522*A + 49010778068645443796544462390)*Y^17 + 1/484882189675224592981245576540556*(1450590436705669152645390424106221233*A^6 - 1851008113761725347398838965488613750*A^5 + 5533424694794102430624133185455713551*A^4 + 1109945435475284246435064042648975417*A^3 + 15823580177519377530986094142461256872*A^2 + 8090127696999167640905187078723917592*A + 13868047734313923599788420957620523674)*Y^16 + 1/24369234787453490380954868191790820097468*(656499009544220908744850668467836129995185552*A^6 - 1066872610137199327134345283220428132742797593*A^5 + 1563026374099482210251143148733886751439024270*A^4 - 1353684372391445803051097831222718737060823999*A^3 + 3434777335620710129940119594808597167037409260*A^2 + 1153206408616931948305468555568473154547515550*A + 3309249148083835440838068761973188967372247674)*Y^15 + 1/1224750293517281254601019956191037201372011909804*(-471609736329782936016966520941067302049493619287267304*A^6 - 759976071159619142695336495691937712240862660236848417*A^5 - 259965778590008401226286258142891414426655925780754503*A^4 - 196059964815562462066887724024021067576868851095179522*A^3 + 2132335938571843464489651474380430508113353044930970256*A^2 + 1336977455304710851876952735142166926010324392514113666*A + 1469662814041664303865067903165849199316729735350392332)*Y^14 + 1/61553565163357077709644554812306825791526247279560651612*(-510855318198078789915135567312311661192763375722242196933633744*A^6 - 375954013125614131002049840357789477476220951846470834032119155*A^5 - 355539192248850023548651453587931231488323163607301109380266179*A^4 + 347960825405609470503497787311943859865321352876228785534907819*A^3 + 1518339920919280036335392200837044971133762603736873257735824706*A^2 + 1142518369793355274806626754719546586863235293761548917514278712*A + 825844017610899887402268770460718005345138471331715103375415986)*Y^13 + 1/3093562340318953669456434646918321502892293086667265045430431436*(-222419043032922500876596303263050622915267258954314293397652402269165148*A^6 - 119969571821103590756563777329420118856563952069153481945164462657134767*A^5 - 133180165328104433024723410480118706037159540953580598395527573838972365*A^4 + 236477414506157536983555961442165273269537901952100345745682791566274931*A^3 + 662175717187686091991787621647650171148168970001262098914247008330951102*A^2 + 511458602517403783830792076055913185920167901816383679997225835854527260*A + 327663719165034300017587201797531996506719644815478900336391861458706458)*Y^12 + 1/155476420058554010424085973675857288763400519241257000018290030923354108*(-57441581184324551112500616995870979231648101057074967024585054567835375104165208*A^6 - 24294400114813831027024558776287914959184279414636319268046607803944589627445454*A^5 - 26535377761437955921285706121198415382309690717158144018240398927851301970781067*A^4 + 78593387174508328195130604865610843081022031359486574808535907514664125827000308*A^3 + 182921711833744200740105210430033193954133774093440963068846138212374020696569190*A^2 + 140653943692620544200858982473765873965823644304287860163230850257958269429140846*A + 85514219097784005223278746709478864440001983175279798978491995060707623339985320)*Y^11 + 1/7813942159553070559256265341557840439107287756254614093540221343517569697631724*(-9051290590530831896203025792604081096968580795496624155852422801627481456931405929247731*A^6 - 2649083623173536732571833587962788233920140783757331883270337805714331976448763442265695*A^5 - 2193630884653745608932496522926325740055598343718026313945486437345339447675236000172924*A^4 + 16059223058594909663001416985087070271423212689382531244290170873395430179957088168075585*A^3 + 32433964497171543002708514657089338189075747721039593456434452448743590509322251849243972*A^2 + 24491846457207110825339563969988649241463025025634791129395781563991797093300106018085838*A + 14329642112194384515920145627846384248843963612943986797108838777255104634311904449108398)*Y^10 + 1/392713519193752676479841024118077047354197340740095476607691401914237224294769159273372*(-676063580305376252131476783768922745540252374122380760350950787282660865025219554431799427330719*A^6 + 39395697759462550606436803201945507158126470635256655026647670459842933626496177929889537321137*A^5 + 299215819038891298135860195555404281461043931549348001291033550941082506082355833513583461672140*A^4 + 1999798755404260898598206094518307108016239945295068816317364763910221482705861549800190811035165*A^3 + 3304865426452321193369779542864497540433083539725098560206857352614229617705423631344021494853208*A^2 + 2381981124020020967116363243958883536165738577336824989274711235032684812348641117615961609097274*A + 1311749714956745859493421586609674539859546027378271150385668947747323737982513771161720235053798)*Y^9 + 1/19737016861456139283415703621700594504010759723374777688409614685050035873179396029526571464716*(43589319805760980712161309702551389618328672550858209084321048020874756901121677926734242463996405216022*A^6 + 66624787412676415881365040447054120152135063326541800016101740988679504906797478387690932673564742949689*A^5 + 120932157529520109009686655213204872561978545231940049758947194620620544805517472359375152086510862049776*A^4 + 109374446584682043979875986010292970000436597796579181155139740813117794025837852842229573897215033556308*A^3 + 56932463577986953403663970161438048727454727293533148094162949091996722666508240724699730153422538279126*A^2 + 14427116522177875916147726287436151886338714710451198698041552954625116802487613714253087963814855178464*A - 8601208746367878512676285799637949942401216380780003354403375027565582051588785119846507323608399256780)*Y^8 + 1/991944039484956305281288453651720428714081474747634915927307900550823010566151364159935993581984357948*(17868660306609010693388023361980874285192744914976448999968594907065664477970688380307199825219745015376218830159*A^6 + 11682235327854318060395855949364689329778210396482751739038541293226385034069479520917788972928279144807277353967*A^5 + 18238601017186376328704048620348379329353323562169953579200304861217604941431852350128788113831103512713539608433*A^4 - 8679749604073136759687985252115056361147328297519301550018559011023531199634519789653390162952485205446527280320*A^3 - 36820973639732854646416635484982409648081457162043831368884852006898816515186906047558510806088881236982770648228*A^2 - 31588518782816998579332971509183364868266128002917475074537545283622846363199852859355088558426063992291914113458*A - 20324874267162753628131652130280255938740685463459128864140832756001284630545493088176954911691009092160561254464)*Y^7 + 1/49853176109469026693511175011916208847495028604184797229325184613201992058653195265972363642051029706921555244*(2204264619860433565710330962507963871947554626258085480641301221936760917196551505167760898731202298162200353899214096596*A^6 + 1080147560715198877137312775525510844069005287865338242969298712198613357866866669809079265344111811444896497991138188994*A^5 + 1545605059601215149002396378654408012677945653523670937292607966461822455143135809412477301743344418235757454498273935743*A^4 - 2288137214955972424667415356197184020298983534705808797671850695410087039965933851323682437540210863550861994432053804124*A^3 - 5884466104474809545680175408360670988570034949897079961865306882364295706948114445167794552070553171703749778604038467782*A^2 - 4737408877604885713957487190839385126130555593315198598309691662081386985293872163492902644886422160614936525185365347026*A - 2875082758272449966995404840019055794526959043743511425547288112310834100405737084320905943536067569503841753480103304332)*Y^6 + 1/2505523567128028145420899389841160455816474064825635560945678282525090216589371396296588148457473679715037990295379932*(146388735670688680666310346780545824087267281344991314914405862897589111619346964608390366016618995308474234582877065714256284692*A^6 + 54330893826972970183366164151202235330668947248514160312705289384531440191516267668396840068318551193865281369292996942830907372*A^5 + 69570190945490540896903498884845333885820786892475966731499256425183883968041507132986690577089570735740739951527124566858102298*A^4 - 209812392258407170381895434371692449377795154736121617585597202172951664438023314797551413962500214587286120641804467946307675871*A^3 - 453376258158123295943914193331877254724587370976417139261495583038722155198409198739590829003180654990662285580553218340245125406*A^2 - 353996057751294835526753054451855136178570572308880979338975250416753727974649343582133892163408800304755331876221395662495832290*A - 207764079028703747331989963226306631789114106902184146810590018788898362523067541742805535907060071152761482242288877487998602374)*Y^5 + 1/125922736229469496318055268842304703769928511823132227780692629244094957935130106871757930884347580441223404213278690277592396*(5002195015181871851308283762053045730078492453937063368634821677506415832146353139254773813335637162634810442566126772869243873085203654*A^6 + 922416607102851450845775960155777100567907561027909333341930444636728208225342363331169032032333591023891134449782124837533513797810251*A^5 + 634152213233087352516748846844538424224107895358577535902344845183308117634491539446647862334412811661529948499384868669584794422737696*A^4 - 10243811857740754637739756770281811639254896461276922810723191061619800284576720892332056283680062549593634492790393491684730131794811477*A^3 - 18772984748497518725149244028032761383260501621660103434165813854621014562362689758878006490818546167314039609371246659118853184935866900*A^2 - 14167546415169745939426491793462749509380325339023263225947466686353023428642861485400140292022837437984516124799874671396552754646367998*A - 7969386667288055924139825001533876505559990330707299379697654257824576717827823953276512347376472487437017174376223619531327034497904898)*Y^4 + 1/6328631551325698107836126558405798444218366953418106129810122537259074332936539473056474293555877568236769233791383719741823350564988*(34427843759526181781834413258445685380158929571566466172837670690579833199215630697104871688245993119872765931878830355238665073574580943001687*A^6 - 47878696641141024124408640415641277119054440229098966533105525195470263508434220979438154812485687501081548101353989188221922221253802581817647*A^5 - 95918613690655480213329206995318209800623291686826090017305515746700050580241180233323266542022249786257157265291490494953991709535571616352802*A^4 - 248110415755618356471883238947814979678723959312316507721685818478527668279095891189005827626071807075955359664828199369893295267750684689917041*A^3 - 317465434674655264110163262076918921847308503625855975085719476004074050403663687640524312583624827053887153241466093227385317647826414620090300*A^2 - 216559619790522103295901539612056672857379554445519398696676973979993385671346287576321025779263246306847962317916988299567970767211781815353406*A - 104419837080293531381988866372571274866875616291935854838382323902482369050064083321611091912080002462360309386160591241242927712487994240796866)*Y^3 + 1/318064699923999155765627763887066213716844229918335709031622018414061032555664246473464357038668853285954664700656753930121704269332746848364*(-3361043898129355377099434043099374777064792618932233438399153938149278705279327531560685307814751693880600325563025876537485524328865273898891258727796*A^6 - 3055020712330965465566124927797241989262331126279073493927369858443157713396284284446436091040958127760293981485221003837056167564851228656930875666657*A^5 - 4910932717326608517413286422677022764225140596993737628296483955228350503876489859125174855720419656237976668102408990687501621333801593972301898115729*A^4 - 1075132322482055910247220776480995344862396699769082024208095464361710277365644057203736842818921017315205872096651183793236413345530400716758520286853*A^3 + 4204705891710438760966033957475035262520167975420739258115683622285597667230479358730663903145393837908003690426367416053840072328823690798094791055962*A^2 + 4197543617906824904616526512339590699911997934482988069239228862622852209998028503820598370282453563474896269363394647410064876252557163630039609923608*A + 3147803935886862104181011116536427320894546640032100657556628720937891723855059197555666951663992476719049694806639480029307244066684051407751744160238)*Y^2 + 1/15985312546209445542424175735707659783490484299979901736303838077420855319417299149468434749660342277894733694122836273828014909618451465740660875292*(-105691322022748114663437529749338616936238371340141711560309666738154098103039360516144116572432076033252417009704784683060857690621661050592083365157023609618*A^6 - 64551196160860766278685771447253775021155219092863614880998698439924403045961121500289689329178634525450689438787399059769158374144615193153734123770660309282*A^5 - 95966542987951451158695796005919229573241690113569871351272145810106757873604792047895172491724451441294403681323173902154436667269878234059215774670216680056*A^4 + 69586969872833830393083480944284470375010826104080392990874953136591892189706871200836681199760081427599700961411688740335783662652706819943926458182521614635*A^3 + 242068289973370393775947195002113329588805718080716664118709573992286479639077138496393631114327527418564126170781000237999364957897075392110601023128965245726*A^2 + 201421668175547780475824615658983862595723980695469938674355805271860426534829780612519774951946902308053594793349697391150052497491408347861805065058877796422*A + 127978294059435396273814261348218438169622256614699212422564688503950515274724338540392233345488460553174720616413631448336790772850040879712309161104940127886)*Y + 1/803390685168959263171767972606509557904633284944057800397950318198435449948606549770839515475471214200574254420111293960370886212394343543121818525451726476*(-947743131565271266021387767443107825811111614140617475134558480080539063478526397882559438933399569339945716184124480178264044349392477391553503736767816735302336311*A^6 - 472277721114482666233510668051183995026438303037191319917884493913109516380082956196706384620515667919845790955719666462615545233093690495208095619716716097307613038*A^5 - 661097635283616115476097764984098921011750988319094449636830778093279594849860518686513816994435965664794544624272743354587879573282068358024202986786489115499373578*A^4 + 975277127230160336753686978091277527612002242859121954555654037246009920139368318769276961261548027720983907200085024502823890734896734324782947383366301786091243741*A^3 + 2546352425156876799142899568759588774813746143195463658514606066746388612789010560665672823408603382446597480740369437896909939475506478096456924410174888856921400446*A^2 + 2043230803234624649692611253659357107809009481060393607898677657311027522549515061507221923493470589756513575348409949823946706643661849584373461068274545078292976614*A + 1247441703938443718420738830418079295202794367385109966544293939114654628029711794246188026977036855154222622304195646352925102814712275867181552733549362104426135506),
Y^20 + 1/50258053*(-101740527*A^6 - 180585018*A^5 - 289174041*A^4 - 465421365*A^3 - 9647055*A^2 - 169481367*A + 1230468213)*Y^19 + 1/47991565935665371*(18282338109325887768*A^6 + 8458147793852884665*A^5 + 12755976220535562747*A^4 - 23242130465267538657*A^3 - 45605402409512383992*A^2 - 43487163081235771623*A - 11012481940836865410)*Y^18 + 1/2411962664347664805982663*(-3359300795155523459088906975*A^6 + 1814129594264864927704529331*A^5 + 5083408725700338632584946898*A^4 + 13448738655546948164451244275*A^3 + 24455974749777493139159930619*A^2 + 12375232175406770726316261750*A + 12527936958837298360798383210)*Y^17 + 1/121220547418806148245311394135139*(-17136745954754465772726885144656481042*A^6 - 6778892477859533153821978992584361720*A^5 - 8420415848861105366444416929944230413*A^4 + 22553556018864924082279352174338648563*A^3 + 52982477680120491667108360602623477706*A^2 + 39307325844346777156036060393791756597*A + 25327332198991705763046405167019222687)*Y^16 + 1/6092308696863372595238717047947705024367*(-9998536963184480355942601543170348367312856706*A^6 - 6211501731510015871056572353639712121208173693*A^5 - 9262614439137233440394620745563341984536608068*A^4 + 5891254581091101056943014964420344780996471865*A^3 + 22574617229182909026265145985048613569618636528*A^2 + 18247386343843107394252546876173603479565125307*A + 12185379466353631373950420051952531863806948045)*Y^15 + 1/306187573379320313650254989047759300343002977451*(-231889142852458870772305726709570824613115644216303319*A^6 - 1816081970827829956347141881115620702097649138049501838*A^5 - 3337346481420029731468631445279768164092633946370107067*A^4 - 5443842006430508557443416987308249311275580262713045693*A^3 - 5355059125393512501028484539332187235408753346233220171*A^2 - 3407734067272519928086858608030738251182959063488052423*A - 1252540471978907120705096381266905849187804961505518409)*Y^14 + 1/15388391290839269427411138703076706447881561819890162903*(2706227011276443124310762374172566128285479643902458789087083246*A^6 + 437134471342419262800438317972083717759372732308439962749994390*A^5 + 199431073777126767662253584414562710231528785810962775351415088*A^4 - 5787395838819267608064348661039666868781202226684003512112051244*A^3 - 10442183119102709835791553399826768543211227610116456116137796231*A^2 - 7862012392781062046782565216770639351725644116111953628999802148*A - 4393450827454270730587846614758074462520574828826333462300885008)*Y^13 + 1/773390585079738417364108661729580375723073271666816261357607859*(1887207093663391864811247635899643840929098050717850342638116895059575699*A^6 + 639031196639632673915565338032286091985290122373604886934974301887064423*A^5 + 764833462051546997216972283484067989345567548953844923271643058401420323*A^4 - 2925629562238865055299810605548215271570675946921694507682335459845460652*A^3 - 6102825673752963467131331473141053690913674765287017710987494738571938097*A^2 - 4725780187192540289017255939443535276413754422909892208487004966653867096*A - 2752901604699609688170738928000636504917607115951793088960500305936009304)*Y^12 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(768513529996171243845974171667160272159599490771565783888179615394111431520013592*A^6 + 314000871666669436611810611332819609238707221663789322696288614531610069196591622*A^5 + 412316775778002179974403227822485202166135625836586801557996699916740872747394988*A^4 - 1013308202439230150293481431022535151157324371450400245354741455336927250635595791*A^3 - 2295082254575147841503377093326248461495843363712393514382143468554589109071653280*A^2 - 1803603112237163775552991081470120890107387906441860090394656706499993623481919369*A - 1070623615206472816529477469628871724190413686922492320061206302229277066971134866)*Y^11 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(223539290102999708911827601763111346956498028913366477697119405613127843493676554594798920*A^6 + 99899890017398815006753731145297624324047250854982808938543934555686548898343338300478295*A^5 + 136011989941926748870561112000875499985410809096089072133588092153661397439316071607682097*A^4 - 266415226240433853910258634576076283009373240326996886972161413697558067021636184277382997*A^3 - 637257499921276072494883116563939327340541934342310004327117598333349037794571947600291864*A^2 - 505431296928151785381369625338723234727871579827282662156611264218531269295328019378887775*A - 303354450387657561133612654635252142879766874966611901268334178747720544850777254250385621)*Y^10 + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(49523843076731215657903042139179642087334555400323578629432988689452916191760653905831386014251287*A^6 + 23210502979860806088896949610612179840722110240174440718941907695837849216207166103566898278494840*A^5 + 32157711806089742797748326428270386748478348259080701618740156255111863804274728818615420866812716*A^4 - 55458724203904692508524706992714594364793904647211020134985038563935495837769337039630456323625722*A^3 - 137362235844149835937072598306778821593787019765887823139258328775013169678091472895758547731032528*A^2 - 109563204951176251173865981529884405184844177322527813130637405819368252256450715084865610850676287*A - 66190119710411468108914758621551358569849269673314178917615444543687118282818128433859176697789379)*Y^9 + 1/4934254215364034820853925905425148626002689930843694422102403671262508968294849007381642866179*(8568354346010234105574765543065657169285047600526985524522050668083726959260353444224119099454050255490541*A^6 + 4110955142870853164086057134958099792160424140196469916057963012808286092965945009670364852011106772920029*A^5 + 5742556037274918998539529961400635025710922022294417763628446483766956912031208105985218324728320539225469*A^4 - 9280617753767475725979056005098021479536236154839732068458102577397793710781993275712947988045664481127860*A^3 - 23428553224677791743246070349590681987255240296683189847804438712312059076353170726502537536584938048142391*A^2 - 18743229919086810209618459024137141408034162824846039222089993016029032418027608894889978281399303717996307*A - 11362099710441723072900602230783508208025399754800116089835852596309580520151045711112221539278686437384572)*Y^8 + 1/247986009871239076320322113412930107178520368686908728981826975137705752641537841039983998395496089487*(1166794025305025248312276783935658931434995230788525526009859503117034318886269730448341566401848520227011609784896*A^6 + 564241519597704989440507182899248623742122070016221970239593264544793745659125027022643463758820550956465368263139*A^5 + 790312716691073107301728705119340979214991464808403230170409536808640710613491215344148990580670361748538872522914*A^4 - 1249143162966878995562965589597827496176978015333520364215018993188652968595700075451560415303897881966490539325446*A^3 - 3174691827155365874397824179857664302767855696480291488816258027363443955309458657713378774800466392762195566877125*A^2 - 2542452997570398685463648537443082853122953595909267998119533170816897461177820530804769497794920075887015968409558*A - 1543057517089263603639016696737653573458103131379777242325930756998138810664799127532647082526370321002868070848233)*Y^7 + 1/12463294027367256673377793752979052211873757151046199307331296153300498014663298816493090910512757426730388811*(124672236001655566069333483082273686410723804210676640884237188290905924308478118352048900344869296906788855853369995665116*A^6 + 60141768351547089335351769289572491449554590781707984547441376625489621532582179967437573869268769345153028274341168252506*A^5 + 84166596016174287905392400643973018593885905420243888881214407876074995465803730435361563198426229963689308253815396604733*A^4 - 133959770130653162975001685769454963899312581968915857338558883935820619478152769395052417684626920223193446428236022318280*A^3 - 339742542741669957397306258019757974648431133180501623556375773510495424082535893024211075729901539562141706303141976850340*A^2 - 271992755753674262210888015516472369554481612976628064445654043260240364236403935772051761427860928225842542723987695090679*A - 165016881299928063725990673858347013125289030258529144518326706844268273043969179826392587491616762294084596879693476742030)*Y^6 + 1/626380891782007036355224847460290113954118516206408890236419570631272554147342849074147037114368419928759497573844983*(10327396652466514737776452889748846270759512161716612330493690678785982584637134533598749198507144494491842814678938166063308327835*A^6 + 4937896953351157069980184546765769687307020832119718720867819692298173445394779276521788058715737975729568388842723890523150701019*A^5 + 6889201507733146214884194659997500119548746399860632594767546534127368625861563906132442437788360167138544885467177671038357248462*A^4 - 11242314581268106494423193634767424984460791647221394514494757305299440524602775718828068561636252441042564003995857519883182098776*A^3 - 28299365381093801601690676260650651466681248537376436155643833924913480822619043925221447398779526480819281870534904969209861336017*A^2 - 22629427995524169802767857431156666291563145769827644201499488707865500225756916125773214549451891589827661133849257126988732139480*A - 13711121542239372166415368896678680652702406696833036288826047504020506462861900199088158589840873796070126878002206325764452538136)*Y^5 + 1/31480684057367374079513817210576175942482127955783056945173157311023739483782526717939482721086895110305851053319672569398099*(649529994367003574140351463151035680733139649146349335997666572739567629402509094541331545194827099510032426958325784708513582988260113510*A^6 + 306905929552366412098798442565980783329263005429515379055425667886062790741576553267688664432056211941892428732688108121619314699914852161*A^5 + 426407845259135194378502261994481323799584998369098030906894076317849210958542315360835734530427548777870077125647947351842431361769385648*A^4 - 719163726041134833039707335766275006872071951750616610651583798190836351444652759280272504135951827894884218105570393997940602602406292847*A^3 - 1792837432057588212291443085472649467754946922905369128466951450570234473835428855002843503112552020260340522686281019179155600076433970489*A^2 - 1431435323585271603098394315445604652432406723175608470546765803641710819746248031677228839671431238129638950202447491609183355894361625027*A - 865808885933036762592859622819209453721316534610573207978073710023229871096884499649998600164465133048473780500288049682216184845129574735)*Y^4 + 1/1582157887831424526959031639601449611054591738354526532452530634314768583234134868264118573388969392059192308447845929935455837641247*(30023466010827141151711033583635670843594507991609266996380178687700364604362779090910097180227271755377644508666451727131932994652589600757813869*A^6 + 14021881263516443582470666079475740906761882547027689054599838231206821122824016330731385710936538864297664512876913670202942603612070094141238272*A^5 + 19400858408523983609362804925341343952629858292950627710861059615787260414001179971284120444512032640475986637581245251640144951557926916822327149*A^4 - 33785440709057573078096154538565684095700418880403087949419596881828787068362702299854866107742304571701823278294564035843085679457538920593353723*A^3 - 83454191039215892217455213969535405784237947565218781844089892662336697068171969860316916748605420831486293343470674426148429666280936241022727643*A^2 - 66533421719659095698540123050093409924904791872590262242573251080116956310631048811429518367844545665543876226336194242174183186475049996507590104*A - 40176192689948005178982535804868706483998976874197036670631243546011285816768173556469707297313609315702286428750196271535020875840735623046779847)*Y^3 + 1/79516174980999788941406940971766553429211057479583927257905504603515258138916061618366089259667213321488666175164188482530426067333186712091*(966360273083534833414123474887550087264222561304549452469853520744052672410726622848454708595396463824430897495114804575549179161610813487564732397963533*A^6 + 447368573114094893764350439535758405524663005776285831593843986059678837226958643049753398387150648584402113503337389525079636579716681222878520419920304*A^5 + 617019456774102330371385294935479614818651773693523424504348238477932620319006894639264584051941429106288210030009438203464583637688288794081700772070544*A^4 - 1100508070830225352763137983194935209164098849100172258631329034104837606867239875783858365210409888321539980509432265099133859804482132892261722885792858*A^3 - 2700147633536568293647036092751213783513489271315240922936423854199442184591124006339211505082475008960300955987381803535619978663739351306104864645151969*A^2 - 2150339522881066854775683077476930043067726531055536057935041281917602804855170130918536796753641238496406853208832639553873301093410400947780613658836364*A - 1296884988567031865767051155417597311434429054179329268576793173883510894792406879366470632709284584296599607967659582346204889758997898596828800925730554)*Y^2 + 1/3996328136552361385606043933926914945872621074994975434075959519355213829854324787367108687415085569473683423530709068457003727404612866435165218823*(19506372791353121010491369759917957401222252646193579671582458904333409135542359650636736844970648561273637358099070271439800770334407452629719368214187925245408*A^6 + 8993249667085761813846194813694483401948235833412999814932447873418211937912888571909363577211228614318029388755873981559972363988226726209639491284806424163193*A^5 + 12385062949319872764821789060567547537911304965057883352228162735782583102585300878759487802423759246804353168446078090918827572258897312523688756433432180883205*A^4 - 22336727006665696864734503324192898174790749597586479744578142356581331687800149122092894123252240478084251567842448976426058482233676208699600724959017916066723*A^3 - 54635104729304751651465641986574473123007753011658551984643931503853057721256086381696083289980083430140949996679846441548244463792967879117508923339410849135976*A^2 - 43488392912101787818650540454617912883563440247356331849600894463245062493229107823992979302790722145356204473156016547158931177370004869647983094255013794191183*A - 26213238419794054854059750857640722309465756025023859610081424676102265234944279186904410634199634774005359991111719096780619694801317082433544100302587341951184)*Y + 1/200847671292239815792941993151627389476158321236014450099487579549608862487151637442709878868867803550143563605027823490092721553098585885780454631362931619*(188010017675645930987313250045512663093191318632780631554281181505278017443236985654682568549059787606349036977902065198373864122513420159210422514131777322095674880599*A^6 + 86798918641120992381208737636204333667409942214192715197552771517146977228512571221019700488178068594763727160864091315537436364428997744751052083984648119170455715746*A^5 + 119594845556545723464303473631312855618445985126328930608317403977985529940874338388136405649875600249700110795018901079543528271903863065314188543065904477507880980589*A^4 - 214898502207595220195895328066555851115481660457780218325198582050043726104806985171028974683896510303821035747034066208298281604257472768119618958430542658862439827390*A^3 - 526174172101357390102287677166765580595074828580679298444620768723565458383891714131721446960754886639202681862017063349834541527993478195618342216335658351393742203837*A^2 - 418893119320189500680381253652494049853833063533867530133604688616614738185961577836244789176807531362729924702143572120142210889338692702403143332902763451145393945303*A - 252541318539459144553251287382181658157491518049298714019014071425727373038127173075769966403704348563694647550066667751840635105504649302367489151049746221551272758403)
];

rfactors := [
Y^10 + 1/50258053*(-139068792*A^6 - 74844216*A^5 - 188231886*A^4 - 12767130*A^3 + 198045072*A^2 + 343752534*A + 926589768)*Y^9 + 1/10103487565403236*(-99405810560648691*A^6 - 158648717127825198*A^5 - 507531263539107483*A^4 - 442875396845729628*A^3 - 21783572242456086*A^2 + 512045081301897594*A + 1262275986776296536)*Y^8 + 1/507781613546876801259508*(114740024784224908633302915*A^6 - 52364488964305481096261769*A^5 - 139184323766459299848057084*A^4 - 367374251031793394147791254*A^3 - 421070758204248246910717206*A^2 - 168054517527482998498048920*A + 84209141557554937718490792)*Y^7 + 1/25520115246064452262170819817924*(63464515974269682751418025181587174*A^6 - 9028584082066137521248043190974736*A^5 - 16989891311234060486334579010431897*A^4 - 147154103309164470856643556821668293*A^3 - 228793607300310554744452185264280251*A^2 - 150347855871224219274588695886141798*A - 64846542322274017468936452704868474)*Y^6 + 1/1282591304602815283208150957462674741972*(14988186080612744531666544904234292416606068*A^6 - 814924293346594062474184384665146277375888*A^5 - 1976218966711978990002246999791947052773611*A^4 - 36169048984103315713055313717625330331594229*A^3 - 59760901082028375664383959417697816805908192*A^2 - 42758984907676609227461582656587894396338604*A - 22125262684776237258236196229106809603604442)*Y^5 + 1/64460541764067434452685260852159852703790100516*(1773067404474807897922919834916657148480150390437876*A^6 - 231886271365443233376318454149444762762953034355875*A^5 - 661347720293806469303373972268605462567940755633762*A^4 - 5245688829709260751575779707236793946425776443369184*A^3 - 8213388033879918844499125994242663665314897163058629*A^2 - 5894966895100867429370574640397993578700955644561718*A - 3058075507291472398244086272760952781466635491377935)*Y^4 + 1/3239661324387214616297081832226675041659276172608455348*(106199816018194609014219310975759231744750100641656897097062*A^6 - 49388337711844485162149868764761543723561904910225819247080*A^5 - 114683064671240993976880252782040136471643360326175031001856*A^4 - 443486624290452644353848895572172257070229297150102143605927*A^3 - 623311234116409112642554159894680150365869839438181065894348*A^2 - 434994918169697825826112432963832005172477762541366001493646*A - 216923831191487941203393292059677245109262242845344043204890)*Y^3 + 1/162819070543102824708233402469385342257489109824592897127917444*(2846547401348492681319509647098170304838674651921324061885830697014*A^6 - 4422047343975738533876264041720391245128091970552462672607257559363*A^5 - 8729076342031703402101827038163878343716893837706670975063563576943*A^4 - 22073846724032987436689761129332908306265892177160880008662947701106*A^3 - 27448012822296937864061938200969798904532546361233005518512872420335*A^2 - 18473261775737974615828611764602692573053066512734201255659465998014*A - 8627172393191811507047169597966350080125589402274067517940641135734)*Y^2 + 1/8182969476766000548636103877676699408600027328487210527278422680176532*(22888904261132830554428208678033751449134082236589826395340007702564425956*A^6 - 179826446099006725402777867162341461052562465592224088163208641810516732537*A^5 - 312595875071006038562924953858855579305088948295704747902669263448633743397*A^4 - 618750455383632796718712634164056777122688751899518477601201822690946131283*A^3 - 694663785776451946980350542138834807415735776622976365023935416424558540828*A^2 - 453597553361826239172944943178172022321756674636726380775970084090682831980*A - 199110230654734161231976280870712106774360086697258064896147407155635231962)*Y + 1/411260113660687924171382386397781075742488829276558636502116912816714194612196*(-49785488854270975678882710492376785604483843916852806659542950284832861821219453*A^6 - 2741527768460756720070403196543343054593998862871021853221542426631401086792621215*A^5 - 4381144172975498657855474729804358655765430234475495083773546686983262684713111418*A^4 - 7769418790405134324052327261591953155725859241701460114759300796492659808604380497*A^3 - 8293319830092028542092267310267550804593143285819014349400895781154078682963511946*A^2 - 5347820931592786664940214873911512200679492763677923405598659537053402007768207614*A - 2305966670723284114410526956830739563609529171470946759473313441329434059895040781),
Y^10 + 1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*Y^9 + 1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*Y^8 + 1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*Y^7 + 1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*Y^6 + 1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*Y^5 + 1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*Y^4 + 1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*Y^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*Y^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*Y + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730),
Y^12 + 1/50258053*(-89182188*A^6 - 37599966*A^5 + 89733366*A^4 - 150018588*A^3 + 416458260*A^2 + 271804140*A + 746457516)*Y^11 + 1/2525871891350809*(-65047630862828637*A^6 - 42738898529406141*A^5 - 7094874478127580*A^4 - 52790241719073384*A^3 + 379498279206713490*A^2 + 223904480997626406*A + 307076134242312936)*Y^10 + 1/126945403386719200314877*(-30973480056981757994564592*A^6 - 25166122387169167009587798*A^5 - 9918461429418471159719952*A^4 + 15463995750235168790494680*A^3 + 154499892772217127101533026*A^2 + 81731140366024313936939250*A + 81602200557075417899622732)*Y^9 + 1/6380028811516113065542704954481*(-10999771615971660368779064078584095*A^6 - 5828502246045679340722646576162703*A^5 - 2986365917542929877102913455190013*A^4 + 10448663248350430681533234787940049*A^3 + 39347344744158580217162845718863869*A^2 + 20484130346730878356892786144794920*A + 17725996292733513778826815962592878)*Y^8 + 1/320647826150703820802037739365668685493*(-2495207006271138854966634327920198618940714*A^6 - 875396932999578517035783662844336861380982*A^5 - 1017748214286480163034398668534196512020292*A^4 + 2631433341680391904413030701709006328210836*A^3 + 7566737143353820117772938163793092397367404*A^2 + 4436275473645876011704160627817435800199396*A + 3453963079903255867180941612281948849748288)*Y^7 + 1/16115135441016858613171315213039963175947525129*(-392641511782661847441519470127968146785629562420009*A^6 - 128851324137931162006503029817193031102355945572205*A^5 - 202903240558309284188761444540111724643790955564694*A^4 + 460266646813797304092940849957929548769775545762618*A^3 + 1141482025674802190446528624172534253935011485345453*A^2 + 750377614274900640761354060342558945510125000680480*A + 527779409587291314828872728620408441364320657137682)*Y^6 + 1/809915331096803654074270458056668760414819043152113837*(-46345056303615595980412262308223637300579143044724765325978*A^6 - 15110527264080808640365238866172533793200136511212984002320*A^5 - 24409373648586844043479577615042688639689673832915747013100*A^4 + 58682419677820807911965734043385160190479721803317477963972*A^3 + 133384830252496941103610269910596455037794474978733848252030*A^2 + 94091900933988984719254749194898516788976714195890437038738*A + 61920489726884498767767054428490737463331260007698154135230)*Y^5 + 1/40704767635775706177058350617346335564372277456148224281979361*(-3968575340548561723082029524386629420116908509915782547503078937581*A^6 - 1270040583359608348307747216292497703343334409464666949161706799107*A^5 - 2007135431405150266544207809983622360282442733720889415294554461954*A^4 + 5379069632643382928477340340965467359203019682481301450266708546888*A^3 + 11743240372076025873810106468500930244760121023974719162641639853537*A^2 + 8639169303301826018040922965142224862629866771775105952799454163839*A + 5460359241298115683428541352661300412583672407417228963243286869359)*Y^4 + 1/2045742369191500137159025969419174852150006832121802631819605670044133*(-236015107837223035473341016550963264790566950266295684216366664992669796026*A^6 - 73893770793065745029389123148617154690471428271635887774907609236453076968*A^5 - 105658084312893473125330624612831221768581333535953645817645534119492768664*A^4 + 346561611542227931052045609154924751870316384894733391884675666295493073020*A^3 + 731121192673090925575993216182338963544353291738375078331919719967155153906*A^2 + 547033593235715836489207251196628815923265763295627252946734534930222051522*A + 336232188253241960109020804422910415178072212464407288496793825123240227370)*Y^3 + 1/102815028415171981042845596599445268935622207319139659125529228204178548653049*(-9223983388435325165635268929965201592271224857605661609318524861114531037506039226*A^6 - 2817022420665067098129325307506299672227671055882817404471768835660818633254182306*A^5 - 3520736465682562452696588283016161425816070584908627491809626521438542045326883468*A^4 + 14753875961942227106390566422506889592351327704125680182594788943761694749032295301*A^3 + 30276895472460675814829667072251741809739581124972197140409515591846042076246527018*A^2 + 22777861958402223129531247153604908679190718708887482094934265176470112843964873910*A + 13707277232329520527274677589347990293773878076262691717395914362694872216593814872)*Y^2 + 1/5167283147286219427366329264711540096765754483422308902732781604134700319668015253597*(-218613484592160424762712891226936060931012873695024408223145432492161308628868649910215960*A^6 - 62119900653075641907898710057846919744413623788972341211472361504400456377759622773011586*A^5 - 68884309806477293776881439014469776211091884062388547688050142560291066610287045014153788*A^4 + 374229049692634426896283902237661971013692096812156040916773849962408164337372783815087140*A^3 + 755312229750429143424761158657241637228335378945442805073578301419962092516710299192275832*A^2 + 568896198963800443778774147003646501536903206049140748996131727066715366867236759613253416*A + 338561769886305126326799032730128643554471250560565425496884781712526629714074706478462352)*Y + 1/259697590282317622150206626601323611894878417412826022215915982698026787804992053020086466641*(-2466000276369839297717810623241305369943994839894355621410325016327760030693780983070633610089487*A^6 - 623605736461024626512169905575855234960802649316925243752571217492066375843874708705470754980225*A^5 - 636117164624255345042637506392258154868158182848555753307890164265072157941350936480144808128229*A^4 + 4347826315500431411108270089353101624769186750805621109541340261667545086335652929691210685364520*A^3 + 8748836434559426468360854593909996257119519191447393177918390572767248521029006759863867152172453*A^2 + 6588088120447381981009513489672543146867185459281756440331622512586978517753835654497364667076945*A + 3920802277706514333382972998947460992124223724759594050334891133310840354531654530215738125753281),
Y^15 + 1/100516106*(239304417*A^6 + 47552355*A^5 - 344090583*A^4 - 395433174*A^3 + 334324113*A^2 + 369861672*A + 2396529114)*Y^14 + 1/47991565935665371*(2403523757381307147*A^6 - 166062068657649774*A^5 - 273816415719273663*A^4 - 3063778528522887558*A^3 + 1210185983029003056*A^2 + 390542550963486975*A + 10595054812345592652)*Y^13 + 1/4823925328695329611965326*(2894910513998755725013750650*A^6 - 40540140684374928543000207*A^5 + 1668359588809400380591180182*A^4 - 3670478129574954146743821072*A^3 - 1502424687218572155035785131*A^2 - 2545229072783900720557624401*A + 5188160119096667160410939091)*Y^12 + 1/121220547418806148245311394135139*(612029772650648624554362369247415064*A^6 + 53327190568186297925529803196607341*A^5 + 455201591911411909915115242967021526*A^4 - 844963811411432859911036621008486395*A^3 - 812259766932982834252192159765293801*A^2 - 906227222712251357147644590228491139*A + 251192230292621752726813179336835821)*Y^11 + 1/12184617393726745190477434095895410048734*(361392717442497707742014666245050690758000658*A^6 + 41809464281127215094622522982937457185085065*A^5 + 252451713082964490098552407437012666709513971*A^4 - 549351325324160521619712493030501081278985794*A^3 - 679357206943572924851544835773521499910378377*A^2 - 659693162782332653795631343769690386346047596*A - 105000546792688427341103267153442771354625326)*Y^10 + 1/306187573379320313650254989047759300343002977451*(35574490847931330052964938315557899290893593309050734*A^6 + 2482587422195007753591251730030083926680027514480962*A^5 + 20684601756760734524172492467688388722196512796821063*A^4 - 62030752879772950022664598737869609956919005653530496*A^3 - 81444053884409733473569065396894440992633839675631968*A^2 - 73923475062080178479204177293377293901649694645555178*A - 22754829154484491916352161017530062901172952676867597)*Y^9 + 1/30776782581678538854822277406153412895763123639780325806*(8372238230402201364767327758100159187887750864223724496774484*A^6 - 956555778268176436251006294007108666117563496368985794887712*A^5 + 3135827241512092068144409627028705292906892821469151098199724*A^4 - 18734417117482010528772262052112467741308277331201462210846510*A^3 - 22379474797873377595101211260737085727155757770568559340291615*A^2 - 19704574352968433426966399998915709745953275815437504327379765*A - 6454295888003121796898267540274248331894168957272831629328952)*Y^8 + 1/773390585079738417364108661729580375723073271666816261357607859*(157279610533564242620066780388316075855034817332224016296857606298188*A^6 - 234067271261254599481736727854679865470450534368434854760241548135950*A^5 - 101879762503734489577940687815571202028735070925669363703531376595165*A^4 - 830605228643846479254214288914975110848400371737281988693247207226955*A^3 - 572570629154555700982707781463314056808583371863225955219479345516897*A^2 - 525717444399718780345645336175668793896005645489760917845749548128136*A - 41242842055751923274308522043537929726642794158010536867885974167762)*Y^7 + 1/77738210029277005212042986837928644381700259620628500009145015461677054*(-66229608152873876773408903582366378532186854262270608004077870541986677997503*A^6 - 83174773161019323942402384014720442675280066348621915338411250093793615185476*A^5 - 77931847072997677367997681379878756370955590058815219893402197622300485499084*A^4 - 37499910389950618680523889859450944389960870883988691787285543180591161265751*A^3 + 156469732870092728370798619485966761619345191783915167861304437213390052332629*A^2 + 114246923714833242016927117830691148746366380292363093174849329543803614325904*A + 111723749939802197690382981091279533108093399804320472175290215717823894161094)*Y^6 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(-6018942697889911240978053378085463173322023576405520258242828010964682092169074438039*A^6 - 4038849390157073123230879052454321281102734373131940125948456582252297585349024490183*A^5 - 4156547775756697550176806741270592470324849239165623657932934683515796121972232925666*A^4 + 4668857630066646031567804621843214298081884075303244183595949356789739940042812167848*A^3 + 17416388806097518554405895678439260197279684406264586660423301603269176493848351683129*A^2 + 13292846910611152672636003017221478835187807465481285810551417252948451300748550064336*A + 9142520873996839992068692770505377058774405649001094611194376074704124799700212192885)*Y^5 + 1/196356759596876338239920512059038523677098670370047738303845700957118612147384579636686*(-871528299885368498366291718972302226022066347999563051949947084056526331917154466555342554570*A^6 - 415081844446766190069951178113308196450588770638675957190950408235103495427774424183192201445*A^5 - 379133040432564657917834231272529022797437284032094281767558541925600682156824582566499789723*A^4 + 1144377280465503086081675366290077384376182536239055135056916573863127465443330133214255761358*A^3 + 2881957469394193436795871284873952422322107433407027019414335304129235984513429573034427859905*A^2 + 2175260244689984157940651033040272879014993953870173144401840302093570880003565067852530129605*A + 1372185364974488712564217708253252405748359000614777049561606393782062257739848907429996298227)*Y^4 + 1/4934254215364034820853925905425148626002689930843694422102403671262508968294849007381642866179*(-12765486729014256639848381540613764649124369573719391366097758910578924652974859202414595899311866650*A^6 - 3082177474009399764064220599799143311021563293183849558596524623475084085927237137688428712587099247*A^5 + 672539967567487977877020805400233906289289561165039357806617141411411029979254890726199243610770963*A^4 + 27234977303721736647319915074588428069723052601927626689467333461945212164748595759755430024625623132*A^3 + 54250690245737643261413633577307740249735313058509284890850088312178705428731005630672395881439732863*A^2 + 39328806690276253575601225457514939395766192400289963213133173178764745134044567681321635093333373107*A + 23502100467194917249005422536751461224114343257358806808859276334437402097619304053492951303726703055)*Y^3 + 1/495972019742478152640644226825860214357040737373817457963653950275411505283075682079967996790992178974*(283128990516736622659253216711487064760713592117489672254773510596703501725094030393600390630775098157370349*A^6 + 408135169237810698209242368593066965657429977158182771256916597581236304536775895881568681811948677370315209*A^5 + 865402666715798627561906818541750339693487641348633431182652295843454924159620498368977359664055957152146319*A^4 + 750042341724403105236779052889142371512373755783138826650899369420007586633531839006505834577762919044344512*A^3 + 590248251818705965802565374063395225305762741894908472319552676779698148653723293838000578852584435087767132*A^2 + 204390297160141629498451448128060728774842285194192368513088416075064917534635173612467552713357489813291352*A + 53071264341584727192287210363280789351578127793222632899252279902515101029955976746157099919221170553267324)*Y^2 + 1/12463294027367256673377793752979052211873757151046199307331296153300498014663298816493090910512757426730388811*(16671755028526240448236374142781860539836999294407478631122744228848390150545031402022453802297655102667596182001188*A^6 + 9633044775976876328050044954483741530619509179991181606646929391615750443772497170965844696036538550189624024012950*A^5 + 15300252353009490962640329756161874055769435390745637537522371193082506794535913447663255754559751900990663263702111*A^4 - 11646450558348901348615460077268263032128140783667355361074272675062503916995560507670291380001930697504608813166461*A^3 - 37220362156397762174218544732148481628108338811081437229069421562172539029678839098678737676083783597810757950250500*A^2 - 31428273896844087174961508197326189808212523478292737497976185290745099282756130110283391738409094546965728203129409*A - 19463387161172831992465497728518324666259245290235493946714486092419020225387106369613709425663460020513225864282349)*Y + 1/1252761783564014072710449694920580227908237032412817780472839141262545108294685698148294074228736839857518995147689966*(494263870544520817921755506722151667623735367390504388855897287954418574678426607496684577549791153302922227374426761897317*A^6 + 211173188675152986944165520130230614646173948648124558364944024983806179504940778355118989153095803782733030280595808641045*A^5 + 291096622477317552869155953542217294312085676925655343290667875249064916108337510473522191910867993588040721511042472078176*A^4 - 612911693065874494303299637934018756484901685787991777715213899021624484270872325274321642839179220215943144375276443996116*A^3 - 1422388517736583092100471930110159820706994231160455961211109127660427744258929158073108433153208902442509172858314761303395*A^2 - 1127839669355755520042698368284154189751019890093571342059928695736145280853617191021573910590392770054417849071633232056324*A - 670894657872924377856065122263470666421971288410708250245669334766811178975870793494553157058112008420884206839424253905573),
Y^30 + 1/50258053*(187391151*A^6 - 248508936*A^5 - 264844386*A^4 - 700819965*A^3 - 406207053*A^2 - 95529132*A + 2039150196)*Y^29 + 1/47991565935665371*(10373696543360833074*A^6 - 4336539143378565033*A^5 - 924781400905438494*A^4 - 18844902050374682856*A^3 - 11699591776422000444*A^2 - 3884694672313318086*A + 37039550212812328533)*Y^28 + 1/2411962664347664805982663*(8561149660701943935424350885*A^6 - 3911949328238356966518219669*A^5 + 744193283154682709476488051*A^4 - 14479873263925132613276891070*A^3 - 5414734021506367176511627446*A^2 - 871715828688447466786681620*A + 25179316856390819545465218588)*Y^27 + 1/121220547418806148245311394135139*(842251885184347808333041043646133347*A^6 - 4455262787455038282699424764865606056*A^5 - 1687612534580825916000494443725076506*A^4 - 4431928277576353489842935221637381082*A^3 + 8327113521820114153255877651837615730*A^2 + 7940411677384545918805717483288712376*A + 17335555869190427852908631080111597665)*Y^26 + 1/6092308696863372595238717047947705024367*(-96476918938441393347154996991299159307351856*A^6 - 2435162142103309743721982087221757847797994393*A^5 - 1148686616848997130569887223363077431644559975*A^4 - 2343804134003286545411872073357257002251587473*A^3 + 4147477498474575789045536770097763154149905961*A^2 + 3657167575434163198045580179190622215463402426*A + 7120561991368745991236748918628194298819555758)*Y^25 + 1/306187573379320313650254989047759300343002977451*(779180962542747626459725070240056829752136674852949790*A^6 - 774020256633637393325970753464337362528018203199899248*A^5 - 327590532897727845688381871921125796916045715883005401*A^4 - 2753093595676253950703748744508204611322138586955052233*A^3 - 1842040959207716672071982373106705829199123155224579668*A^2 - 1291099627290973450998027257894510645722149120677084826*A + 891241701353827023753339426778716328313382740140830237)*Y^24 + 1/15388391290839269427411138703076706447881561819890162903*(656745234332995701623150435743903331331835302486195803444079153*A^6 - 117020810516650383544932488559291830956167646026651672165949644*A^5 + 36212254786245638451897777790864216619526492005360997408282756*A^4 - 1596831591809472917759898720964762915867616613154032006312093168*A^3 - 2052915311721879150768168837891592329996038700151289804072601372*A^2 - 1561877350490845658803551944674280419359238847936699933713640412*A - 458760967905675323732775787762324315051014948866950042670241342)*Y^23 + 1/773390585079738417364108661729580375723073271666816261357607859*(637427088407831306506458339633198345497143706923850680995174265221518814*A^6 + 176215218066110449031582847647586067243900619410670899977996114760657614*A^5 + 290499381787408466239599235259368337372810336485589400105050796194396454*A^4 - 985291384587142732394014052859394772939911491921114347823469577605768416*A^3 - 1885225334224522478632832847660879219322736087314221451833783650540972286*A^2 - 1481309701671006147684700269881059367859327969601208569545734770839509997*A - 776008926885056687429068450261936794735271708929183634531692758771326281)*Y^22 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(461264722810923794190335884018905258713642905323647248167642610725489668268458484*A^6 + 147989984656863248990950241373647911327981926846579819134051243659337556952062000*A^5 + 195255554748302512239993250177025522088485550352895145812545477906341923547250386*A^4 - 713425823781057453607604295148284739923121640518837726470077150419258461792825273*A^3 - 1452979453170921393650028100522690140275536764290849988718187504398746822992527161*A^2 - 1130405716084714833760457686478973091127025181041041724757993938536326403971419528*A - 641989932537317404619257060916214974211023787598680204466949655092120087413362372)*Y^21 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(181021685664498835873418860542639325358635306442275438826436442807707495018133414767678186*A^6 + 43310121256508906486606566895214750829924882429990421840371199878994359469297571177147384*A^5 + 44109157362551899752180333493079379057521407704303124444839816811451656927744694264057964*A^4 - 334640251969067673220697118866428107876984335629104029474336962026999269571785659363743174*A^3 - 636549367885973059131199223139374517450535876978223930141514645713368496518440535734937791*A^2 - 485504668136404441692620379604583801103282615880462366126370629624375722977821210628111043*A - 274250461791958434530384619061759922301750130928152171881501841132878080682103774431702267)*Y^20 + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(48851732627497429690881648003190708797275277895191896229416273266909818162648865467217231851999240*A^6 + 7908832669573769673951490273250871705828532833795261840497786874208793754035126668171213763128527*A^5 + 4334945532060839184802845947036200176891990701996221053576571525944816081274888788337785878808981*A^4 - 103355074847631309140746792108180124679384515420904725550241333730935442075195042659904864257076997*A^3 - 186521022552378056701220649253323127407151319361531157177677837263513230353377700746818005847853298*A^2 - 140308186492861863390814658279172516570861675441968308005371081963231358263855204317758102387883434*A - 78361917251975099072516876535784138172638289774057612382185170366509160708637508946004430984543120)*Y^19 + 1/4934254215364034820853925905425148626002689930843694422102403671262508968294849007381642866179*(15409898145520624021657170053180765178575464397314193397231671351583457975904025589079483858640949015886988*A^6 + 3799840404011698290730524072490152311464477497485369551446537546494613183029756175511225447251802265193966*A^5 + 3690735070379459350015635048773172959500793843689588523759137995367144493643201768903223996245334631084322*A^4 - 28437696088522103369270425273187412562949069045085961932138155477990697310171063704406718782433503029461859*A^3 - 54565826497445642604110152206211974819910369563585503940978038329782627563967708583531373707883297986205637*A^2 - 41558321306721900884509912981807574181066087248009767202232039091778500619529810170209007966345144619476349*A - 23676544325849006599941548226454028759467470063779099073608554137035291935684179213802309992132128322688452)*Y^18 + 1/247986009871239076320322113412930107178520368686908728981826975137705752641537841039983998395496089487*(5777422386915287345856326307735581144248494383277319492154872716727370287165407047137834150633584186767279410865553*A^6 + 2125525730879844583748984947803112743772931305921468892830657743756258705168100040733031380445643346057984790029699*A^5 + 2672743392794979180628104515084524680027747452756764068411084908573872038465515818899020004734996668613152875374985*A^4 - 8376909049539294638484834533795050545847190339456975115418942971484799885372274159344510591884012874634650427626337*A^3 - 18048363070664334176878587022194515891045001803627227140688178937378974258198199068588333891365051308145718380672458*A^2 - 14059217588328737224672559697335354700095801336220481574299143234505420779198699512117420403238448573120032292967648*A - 8252671726344669641035693418700607489106615100437126824105882716346662106282377039247306916415986050731128554180926)*Y^17 + 1/12463294027367256673377793752979052211873757151046199307331296153300498014663298816493090910512757426730388811*(1825123359857030676807751377511519091259945491734759527070164913049671857987993587758056245429165303502923438447611554091092*A^6 + 781233164561841243521126525298585083591034468397030972274912664822339884004147473224817739040083800856617471407984065684222*A^5 + 1047562420717006500027672282259741795584402904363252255439899593740302041306308802863236273525150383676339449393466225272189*A^4 - 2286930889916780559570858060194281314761275272632205921012890498135896191847406505471523296658984479408997828797846957851823*A^3 - 5320520183398157511892957368385655500149469714423914037029024149521197191139142138804458113937865900033859152292198393681427*A^2 - 4200783945634217945808872543736283457198964546818156236141850740484746846095825718765242329640592633904520714570574211742183*A - 2507276124168091886642155060311568498640256157536749872667412906851319149855586920856426130870306818022235119748437671511452)*Y^16 + 1/626380891782007036355224847460290113954118516206408890236419570631272554147342849074147037114368419928759497573844983*(460022276689381149302269860696932863983340519351225904823232111508266542741079136026698473240585854276840018082359186454124049384053*A^6 + 213327191547972591687413106015998187301646875740345890059832012945559907793112285554440241415746263753340338135425821090118060048024*A^5 + 294628160985487973434249254772196633039570078231762104351420053947079596549154250920170347757988805375634186832566729468518584360249*A^4 - 522455729306644699148302324274044477225602384361864765384453479612174533781903662651516106657636140098419460104434608735267759073319*A^3 - 1283525269511256111598636578741294814556314568051334704605241097519017194831363677595725052066632191240244779533504050383582126853630*A^2 - 1022512470179902282344127724218137805360606514580712676728491202340286038594761768696375710840920607267824087998753327046291510082780*A - 616769944178588693903784274240281215218381446878680314124910122328193854013323780102703447606029460392235870667865477789508160953504)*Y^15 + 1/31480684057367374079513817210576175942482127955783056945173157311023739483782526717939482721086895110305851053319672569398099*(96442183821182820703515739829509797997341082801938404534114834751338252191580294170163507692921039485691493372626115820409772473552007846898*A^6 + 47311204351149598127062953605090030754542930826620895340226174024775207565220915941607096752342087956293711430587061005590895337928298686188*A^5 + 66610608128313030202831135754941014461764718793050020456705857726494443403873965927916917004163634656087265175417727599281121982778647838698*A^4 - 101002438750281237209317023870886535185453588437832413029115284163608818690156599508494978976909601442427515490758382067387240295565520291898*A^3 - 259967164989495308150443955612311241608016266409447653330048052087405489475202850059458688532703108384908256776151194193160827654433713740055*A^2 - 208613466876548121549662590810244782733633450521844515405421548463235289272836091653791832572452418099230934850777600599562992128773431171116*A - 126883134539246970396123061217047655624721042389920683119103014060828883465007924166063838789001189939298892552866615811661515245858694609603)*Y^14 + 1/1582157887831424526959031639601449611054591738354526532452530634314768583234134868264118573388969392059192308447845929935455837641247*(17180869706393359929690342479451838501942488447355376867908757533509660797652004981792604888964651689032186601278809526689493968066376855767262276521*A^6 + 8766860363858004430282089399605086847323306794921654398595055776506580599872442716895316718853537495347938999525210098815758007064424937536392529663*A^5 + 12501225891267205635841227812561212119787757286392002911879750032071467261920529976361464907768334920429960624223603919995224376826874337175284144186*A^4 - 16876280688738282404507483978826526858750320493603672560237257016759582938914440776236390813687409745963754317225298297569549425685706462848029650002*A^3 - 45116104985560584492166001686262518102624735483274196497150832995570292307090158638485467868526467312129634805594583312652045963808627214021632522255*A^2 - 36409382347504715932500968831787947434843329880913162990940461979049858472743000084356448195271539402368503985160597814113964352411959254687222261482*A - 22285624564814179610176051319973147244540257698856202689170772287328493391176528812420364494521973411831707013090809440251058549688176921431573503790)*Y^13 + 1/79516174980999788941406940971766553429211057479583927257905504603515258138916061618366089259667213321488666175164188482530426067333186712091*(2604089247843011757999829235058645101455884474897329715721477568682352660924954313496605216221386691314605669251027923300915692289808685993191651517134198182*A^6 + 1361971543830976649325714836065161032729521099206453535481130526401164745793846689515220680253362069148042024943731383271987514692570139254574146403690759716*A^5 + 1957079806069919592421172488490607093461199526675476555649546636130103630261594023737030058435059267854125447584900517581255835748807465141409704776128074369*A^4 - 2448366101851407627852953633901929213331500272620627250096348315548041164468096158226383901386072281208290404571289871845147691559795339683623105566587714593*A^3 - 6720804249173287886124249040397219232673462534514677918267870898148327403406292295603692652306255664968520941370435714548329709590993851178555449110703908860*A^2 - 5444499118098765420855056389841934023727361708042309368907447424872699502683286641908353023200838068446477624035980009167370002620914922781068557743914064064*A - 3346554674971953186523363056744916000914677451875277076970865175445547424935323918921314141281649466508738407025557219252509314813871184243679483623163951069)*Y^12 + 1/3996328136552361385606043933926914945872621074994975434075959519355213829854324787367108687415085569473683423530709068457003727404612866435165218823*(326498061765227045040171266522832655529778987103362298564888195413921345353383695491036139005606140908050387987827826125802610879866135877856772205251502938101618002*A^6 + 173697283560193289152044707764251085657743314609642064320021943512375713343707509078226374449272936500068570420966613459376042904026328412375439722624771709258909128*A^5 + 250888115415477824060329804053681336595339778570767853491728143728130743111392234891863658583669077338494832419631780984319719244026485010127197708645210177102899080*A^4 - 297281428389681371380235962868683544772417324230693404867911289705539910183650108476481114969308950424680116002385351507595304446353625862097444955597786797086024604*A^3 - 832255535599657021266426273901093046099337493989900108096749681013320825485315386784976199616484346324807007305457255787303805002937323019003359860785757954704383922*A^2 - 676072789646155470380096930993790365973285411743989860019357393605458558826551184847613287235369040908107749064748074061109642580229461305373383863473454356470160872*A - 416818955904183867303574382474877305891851640109871010733042765404824452581522246563976795836759390162549558636751470348718232697920427149125198284268635689954038790)*Y^11 + 1/200847671292239815792941993151627389476158321236014450099487579549608862487151637442709878868867803550143563605027823490092721553098585885780454631362931619*(31627034925369534321735511430331598509258331800735355338171460185721077782199972789974564658586945435137820561571345353894194898997807389963048549430182656809484187176104451*A^6 + 17578112367887344345530796953793451297863018206559184093420200716680317654737652321032817442616591737711342263885469622219324775477142608984050490658186353023539365957570986*A^5 + 25717883050370195389878619310863967258171934884557576515133965928994899716863059328558565992061822190157973794546400924967886015838731346961314665015495520846153902046636090*A^4 - 26309901518343900344451873838799831926205210412531826052532073524502806880936492963750305680494575111085982251061927268023959280599479878397710426195130880756505970476050332*A^3 - 77949429331900368783929689075189704602966562832951796425703552402921786611666718121758720004993122648290006746002328361687488125014601782173106761925807963787377312744415184*A^2 - 63806737280351429352749294741255470119533064276125405346818168118097982418502995540018312543270365523073972638848104776976741020689846917278138524673236467080971780055964332*A - 39664360044438681739291537510943534707251651093023057272090747264780590999881384005698911272479119871916639492109197827116575766621025850472449755283145179120576591292604072)*Y^10 + 1/10094212908731967150831915717740126376544407145070639741865902045845958340148978813632497555815138120816703377270359419439724974729871043672606035227133679543077807*(2195432295662956934070627429888111661408484875055023858142731909615295237688147835022504165685866250272663339895033252132712832309781035331619595603829323530381635937826230485700500*A^6 + 1447013943682438262214503738881036387130263627747638837189932004237801262713565633041724663701675645837535067859776618252690013731661763372836928644281412312905129554843324902679122*A^5 + 2211825317503436392782172835665993634951249932296639353916353711811427792559928334712619429224922881637214953807025323619457101346014110718715882356861112924475075259645378981749480*A^4 - 1076648513108922388185987418987612823411940483526865910671843614283978112542560637532270607558713689799988820103164559051100111282449157738551583220540185303568598598557571009542465*A^3 - 4606255495605653987695227617805016668841252278427981261553561931150427534631258378228068149240464738720012097634528228828267223739808802932959119153153935567150243959025216299922146*A^2 - 3921916643021671773397265415470509715634032434157890520131071749670622412123046151396714076198276013165431515741651334782698259247734651876378684746390420664376829471042952423013628*A - 2538698684444365757760562662094366366268233518988120864248520635949675689903554177125650767962831486431585025868952844079917379102559624394599576922938695070270899037127821531768144)*Y^9 + 1/507315487360335367860769414233716311659066771150538900890602823912934604094999405111419184682527669878326281620132719031250928085397519596063148766565151504561020207329771*(118770883757723583684028828730441313141771164475134440555399205377081041831323402532772975380520225915274968665314775400671706510654683174315242765737307027026775031611072775795015897636282*A^6 + 119013585272947437714506365157189448689872147977603100558619202131159417837687136589794247329596527110371405445779638160059308980680978749451503519379155142940459302674388663072250116584771*A^5 + 196268312610950031870562232794551993386708784475511455353316123756617439453742085652155633444246251636022075718163970709821502876538961094104829346439936877451073345432005650137986308587372*A^4 + 76390044700590834718924960494717901455946393124163397273503638029162747520076631949490529332371037574245710874093499069008971636692119189561115048313499991692615009992826518432352053672247*A^3 - 104675600080009472135275880319424188659363603501086793133140629038310377440519593033159339647404269261192032589508911277386554471611054634635142128152483132496629829766637952408333917827264*A^2 - 121063386087866049142652556342474725668464144053948137520696914862374141593114852006868315275192409671074901693563867543745565353561712253117713106514772689324918872249069201801436209359194*A - 98790413607228808821174765902175176753536306664287905363148142825621600872778512464198393751073925178481732215687648786307998505416566334138513190096134211139200644259254308453123659318892)*Y^8 + 1/25496688651476565015721045841337068778325895715022655059521663926165934718140497137058176288991263806711425812957556060106717800015097065927480322056916012269257495314050619395863*(9884585028733707728191981025189059167145624419324849378221515761825942216323929670762826192105033538750583250057983729384841326945332745135544669237114936348928003390160736465334413419101366372653*A^6 + 12133485185349072626850710740140059904905736257454394245569533386246603368971725071579515657649125449033857137399659904349092431217915759113095864267978998015336070514442329132656309135979938458104*A^5 + 20526065407687543963162637511291924371762063256258666139667230713049204569077019838902075709033702887634864733880990673443780861858783690519388577493129042893228399043217156676323069840833195840858*A^4 + 13724283210776720177014184365631486463189763490030678460951618096589879959987864659940343924573841651546422395085674554148490998490779035121990232007556898857333589445716056267670400158961129787513*A^3 - 804050092469761749552814949730504583320210239231410056329728550549199171155357251805848683822563617579775907075120071042291489294771772676273595533092311171482029646247779635245221733578918117002*A^2 - 5090265058718137649116429215417857153139913737781587327109406505016324319352826411323290343245182167914251228331994127883866977554324745429902068866122165799588821881092836386317349085677134397776*A - 6112408325437827576531574175804973765697453834588837704680333444434712612624429223928651322065701790049206292246416213799148351372728473838545150781627803549794772073347572040819080648151696010454)*Y^7 + 1/1281413929570407732818054155109347993525748118118081494182157940249435633858845166560618088015466252934684594213188939219314608849202149139527800182393553961176993470140807674280110634739*(1318468621468730022525401671208516813014102014721387951856165870325050550241308867518142292810688478910559402234371043780846063294921162245426326996304340522036052613211150607604988668846910377942698926916*A^6 + 1244049148278530261278286277832664809143424347533667211005349081339447328455681234996658647544001096227681669979623025235676231453781427411875816840140907521411660244900809289140902273033093757466955286526*A^5 + 2033704540543954973307910924783552293746555444793786188153606001574860620833123848597094546985580177532635628281159267814007000328310882079677162131081455099946661321914928185305652168249768099946545075591*A^4 + 593089049850210897407704893978877600662943070535337554998891868263684646098171089344661650316195176773417835700225731032724798662909794167171766672819850125264293037019999693791320304616476813588174461756*A^3 - 1435646357728695256781773493047293874165203056114779804093565263308444350363833194628222635852261296390989503328444666862021120900931337132020820596017152906376542817576310059112088018727991163977828867171*A^2 - 1516429914112410641494931241423249915934452852885588232208288649135526126414280305646312401447186069804267685793840406151279075645886383907073382565240699249846377777524966779309643542891398103782882888286*A - 1169670127497521190498920588979339453215251828561531860232720349637134811204240192402934778660765213208415454668630542011934442824708733372891080278799028506911481919008110630029996242482126335160646753282)*Y^6 + 1/64401369187287819067579605084355832254060705785028799992926085415426969306566434899797371580239967759702783874249943006298092235217470619168292576540144901839193280202990629556776537126576303167*(134502262639492149763369166535148220996526773547237086597678480806518491491530973375054236122242598715784220870038930743644275291197327972088185157806733995263756310033296354501927425519952778439933556252011549245*A^6 + 98623774447204770276206769382042625657432647733842302171839420866702880317434671013135782959782894357849305025806590116486119352909381718419085069347580804092034396053120682265638284699168055071765324348990024003*A^5 + 154262458156201356660654534628775487081664784481624111728359319524238170554409395110133797107956528019133649729280340762913853100803362790241277335220561076932890204669654944187864897601198608630117993958669189975*A^4 - 32997063107764842300148207230131388438745515472268077531422632203167999125285712489531371961271483188965943131714584485843199943971078168138948195959516224708144273167558896730956137729046588420984106049579995695*A^3 - 246820317254307063423789009084111672321989001393195566024591465615170298406945107859709375848373318680663541965486318049374713384190158803834761855476433575881791282915763452687338165694413766718809278472268767396*A^2 - 217969571296645039731944878323749059607714196613434693695670977558009002384996734256351410970133048562200748498836536690463424574972008440662783567657801572399941067671604110508025435526049757614419713392955988196*A - 146095405331582841586199208746971360536919636914004796999475358924343909444105335881160293510659079628916664828512550931980977637225832740474315467200591745893981344775675684223857108689604546316227794244461804990)*Y^5 + 1/3236687425887278136952826374048624888283692416561384036570878825891055641038789133215065990140394052385433776199598970857508853356448104904102864231261159104313973353685753818767841712063939553111153851*(8969726881562031143086278181823423669729238507805232697407367293210097432824829301492552302723719296363029450982065619526044923984302625651600343705940377560689458130721322045914406350045419200746890901796467614510465955*A^6 + 5533796950208154463200681311089766309701234750935705447468206711405689030556103619246914108969882377843289157285461375507797593043470170967356701959431740320745156285471040005213100334180934271559338818167318694338096245*A^5 + 8325264970077457652222225920223173380273484569561063571367108739952979268311405109022029117869635332835533546868552590299074925961048200511454524734220053719310520415143078476835388627186965721832291558185758749114833272*A^4 - 5648951950010280968953583042590626694948224293416092995347668122599319088852461364553031645991442516886208981342333728758693476914646764585182504192271802600116977143250439396501332888259449329138251951806441849510985739*A^3 - 20161603757728866417357925427197570790765231446709930396239410652720533497389315638808319401112683633415912278056279073190717572306401781465039818664488486712732693334547894180863340237047354447097605806889405674222604697*A^2 - 16869599270702280291206240971420796613886496350574049780037068001167900500839707632038787589668405768522691509110204202160693021585008635555593002991842710468952049993933831088091529936242973910856962716915851790122969238*A - 10730266526618561682727788062932219129047390324040759050803052126101192900987637319538689355741712518836279389867176592897959533227432902836920360466983907035321527021005039387496775364259010229883515968626054023799038230)*Y^4 + 1/162669608194676396632716406406733614212480892507240116663333166288210446633276439312946846930973401725671907152229583656102135399957596748019961667986527591106044201450126360768586583460520213449056685134712103*(394538904983401364417516132395847869694111512546219517087152459696491786534270974013376353223269658240138421400843107538118451914095262415137367223882433023265114320391338075514830998818962157635975826212818598651214611245287593*A^6 + 214970692599769555950317430942376867694096730434755065993161344949709287719528148623124263208787361755374175515920585291300857015979023153919560183929083683967635671983393232791431655418920032352487686727549569807153492547152002*A^5 + 312705832970086709515793854315939902505961699331585890291697848199086534220308345163734139296243351323451124978509887773959277059841284928608067888378797438925738487859547705578096713574479090866260363738443183484426107618287387*A^4 - 342468991242572877201138613922452162911919538061618949252201061609031622303030957776921352314170367962914229214107686083345661421026812913033683967865219350036252711003448950306027736674951942062027136589353084508960917542278634*A^3 - 987716866479042657656042730123084689111122666014506620466955441265099551248779284769521317548151935934597121540060332475095121760835875640821776773559539631150468319097420174449367825025240873081357561441846944408428924541926932*A^2 - 805627605503113429366925243102875974327999487040756895890465556901664011395745972287108207003885650153276304725631531407212332002811246854567853086294589212488701764241066563895104057559102105236793825891003686263260320556173958*A - 498891885771217096072564589504861120528618628062381407752896796457966778419902475345494380188290026891411555383012374684222402328415343259707696741859872648838800184389856483304725625641385086346624850962041897289495207000145672)*Y^3 + 1/8175457790137280659816082687159157539972417957116176666991981427970693902048878850641366219239748565519110170267833483556314894344245095114614878567635306959769898096823127496204745246647748295094003681504673012315459*(11412459273101605067292428777683302308781986344913590847527553233661377292657960030490763599843258860006525013127798340368049029469506405629058940153931757798857968553942412185143200498752682271126041188488391324649859748776835369878859*A^6 + 5637712096856454393714249219777345328724681231644504569397252439311004649242487180573342594157693108951302889542329565140463306746743924428848195532122062051952039752198562106085317156943042021570789848536770946216226400368843203712417*A^5 + 7953417036804901235393504136639169466043896224675716772357755955042823609271453991348684954811973325176448731778359267815281171533125079617760708667094599282528161222356020331347604485863539277070822954395197131965667113000556272373752*A^4 - 11825246418156849676969726435371150731354907995955151434525524504828534634436271272948841517164179523669198117105424580656569687538127508110911737844619202494958670600484803906059781888767954800454672432059624611891444662052875952420903*A^3 - 30630596243778274852175699713930608323344431190590110512037555524218984987775101488941058259117135979246881593564834357501040463420437844197725542365476976460892036588391877515412205010668455334334991418051237975349555006984919851154998*A^2 - 24602215395718845108380318028093833817006702680495830313044778828810980211700102289029333315685622481689880362487618521903253347532935227993328480060814936152575382443850370610434638235549839458989363261179720921859968640738096482023968*A - 14980449548391636595985224217867031180592508210025716674845452917008145899460055768066407020726582224962780182881355775515134891457306845014927149670987264249393065602786620755290261981140847443032020091891735472063647739453507895753856)*Y^2 + 1/410882590915982328676911653943627359079283400226896534087046353181966816575949361866112867438960903112533411450159799411747902444642470235260355641640779341855384406354735873330015385457520606145494077007256976000619991141327*(203418607194675751681094035895164624853235259744296390367959734653403681970380944169030640073302880157088228939691636430604987600835632802371575350604057133686462662970365116053749452013286508864298941669311436256115333640890726619539935116252*A^6 + 91862123968129744980298937619509649000117772449601739370794322615768408666685996221984196024307556795793155484323032748873777534819312411886542632860241619518087079460370397524143939306580139763739070412910034003188686700662583502697067642640*A^5 + 125539488651855430863098786832196183337063080477985908920821612713726379319731913769065066449554180171821619723039553648485457856075554967468980835541434826338973449748090504293788054981514909340369460008702337567922743842633567493621597610744*A^4 - 239288773679170353040055247710830971332131973017640172404520233917526320360799876755297800440206597679822454054974183325382579053178408679628900794432510069761349464165519837325897089503807916203364042686283404120738090360396932600894863376340*A^3 - 576573181937893730439101923142818708594307434713665403902201162156457794047058180901107793137852824873268616187834802084808255182920642238805537345985873990596603156372389369765430661705501977624305847438075059364242758493528633803113825081348*A^2 - 457810833967921310110792102447796825102420352464274348829554172243567886026865761717133833942297324317885753493650345778507210273417462332579596750219634248131595229345666409014134485198489896327463207040062264547016448215783721188704285681952*A - 275179548463945186651745282996921007169651160394841758429379287528167322866390647780880697963412182264473381673136956974880535887797058024640415979400465226792566488069681809041194646074287156839438198509457602658168045322105335315915076545152)*Y + 1/20650159031032758421707645780216482824856656330623578035663082231676006911715341553983279395729271333557569156932938057304994903701670835134637422636431295124273027829949852322821199733139499872252367033416802484458887547640342856331*(1728884691393499011376307535021828382418442945178869625079255128695021969938481914961085723890030468644512775288122454653566624394637185482009965096784982701562137203830023963464633777447824995099375657809767957684675408880501555313445682882744239566*A^6 + 700125271705695615439335277394970963324398464850934093727971147400216555835006770899412019869686364580867205007372039335091864728469107414100984295269977459598852582331495731849434426285342399366456085822512220971285588302155817565010968613464593874*A^5 + 915334014859058305521946845987426674554587910388694018734397127426626829088945072259795127429356693833088480488547161910317707841057494218403540257220013316200652131106339369219062036214161985812610913519356847599054032053246452590365344290282140266*A^4 - 2300250971645724574440456412637338601840204623418610205560508053160418446137546940838419181720293259282181256620129399818228484431406141699466156763546816494150177288169870956208974698939258175570731494742322156718937703965465140605676605100836454754*A^3 - 5186443779594215877775125934309926363980316639638438066481424042154619387670732613448894351325897173685176727351374339467742110227112247729829760831024156095127584287177834720980779205057784169702175537608211603087533134804413004589432372914660540654*A^2 - 4071344264919017166425589116809911094673309814424519855067318485510504789157257455025251727375800219859765322941685167813305518147011193508217855442676018405213598987991174018301534444447648113649201153414655067565587663063134991209902681149488495536*A - 2415100137839378270193825040546703601882270170014781169110281118224625988209710457513464824628084443883845478522949637672542845282358247066936846099087635057116003702437403292345648536373221448602662010482050895028093706677627184738227058518673944698),
Y^60 + 1/50258053*(-539745534*A^6 - 404214030*A^5 - 1223286282*A^4 - 160457220*A^3 + 1756548648*A^2 + 1813035276*A + 5194621512)*Y^59 + 1/335940961549657597*(186213350860906169043*A^6 - 81012437161337209140*A^5 - 329524053854446908882*A^4 - 688678127631548365581*A^3 - 571018357090358575002*A^2 - 268116373218139111476*A + 928037770745413149954)*Y^58 + 1/16883738650433653641878641*(1216793946389720071751154832716*A^6 + 317921510779095280452750535788*A^5 + 253187003903118268040888333598*A^4 - 1866987098780308048225444714848*A^3 - 3158473222712634725847289116600*A^2 - 2294789045885043243542951045022*A - 17089153493171773364242714818)*Y^57 + 1/848543831931643037717179758945973*(1369037052656215343137976581087704964305*A^6 + 643663919275476909496811876584504343223*A^5 + 968711257728814327988264324623129433508*A^4 - 1011780902971841562513290743386149153637*A^3 - 2381666785051107842115142503135936857445*A^2 - 1884314585845058345301660791235674731866*A + 26702685855377085189547211552752595526)*Y^56 + 1/42646160878043608166671019335633935170569*(-620448583202803347579525511424742814983225273318*A^6 - 35475321270460985145635176292944063765830158736*A^5 + 244970724360790004609012967656903830150490819490*A^4 + 2053878827058390081193117221574328578452147983814*A^3 + 3927370389325142805488865520412550528764895762840*A^2 + 2943958229869274005245805285098072456357777747114*A + 2527631759244030333867355788205793921730934107630)*Y^55 + 1/285060630816147212008387394803463908619335772006881*(-350057534121363214911103825883882459296943072541648463428141*A^6 - 154637932352300655816918149905562502352119875839160921494833*A^5 - 186094883042521927899194985997811127365979178960391458561161*A^4 + 475061996064876521392971425112331816713622736094521375754324*A^3 + 1131511884010656036693059349881709061445846260726316103614781*A^2 + 889091659745034376843595596742604754882293806079945674060916*A + 601921726700224705589652793634786247349426328997078412856802)*Y^54 + 1/14326592291771359836919770132564413702977734054317741662693*(-313424052202237435252767587488674631525500916636810463612795026847310*A^6 - 194166891916647613038235609370312123663287684656055189310228261288040*A^5 - 274555751506222226404276261320300270521601968187481218014404400138964*A^4 + 226961080702848791030119942462853532584406734184612348763271764653258*A^3 + 779836411203453780035838595877280887400278523330809915818378022040096*A^2 + 642973596902087816681152718930635939187293237606477528498579218028860*A + 442877008236545926288616742491001341449863877029297780123542964354306)*Y^53 + 1/720026634709236466565985164070239329798181215921805939323932916729*(-51020516679076282145077663136360801990439696926335135384296676748197236379260*A^6 - 97785378448131422840352970225262681080450502707287098674325846702975175177777*A^5 - 161116068166398469327639505057073353047870706652915580962795371405230077919722*A^4 - 169921241571185659257180713107374299941068673087518315717699895030270261229799*A^3 - 79081451461233577966717758921416226352601259818093565207817437992598870301083*A^2 - 24083493645033891858229479295390603826526220128365264144515323670219491942846*A + 31109358174447978874355556595777203215928155021643857893386230385592695133074)*Y^52 + 1/36187136768628445926206010373055783959681470853402566754257004697410668637*(164964872992868874058200579166698217918606935838766025379771657807816044547118732422842*A^6 + 23097227385210336628024218337495807248162151747511213909827948573547447374336305370290*A^5 + 10814677107707121072693933475516421057407210569016411267570261665129036299822875642746*A^4 - 355977992798868668315317934734225410746538609460153060292777738106797484265160688458412*A^3 - 630582572571014918679143311336919675866923190789538191016205559291978979097599819547588*A^2 - 473495936867658387056689558167296651233994807123079236909657474851443794835097119775488*A - 257906956183020163837650675313545029884928729959419406522657722038170064299470309464250)*Y^51 + 1/1818695037635977172666895758247587362202221225268261430271486517703714347123783761*(205604257641119133629610548333651778612844484981032042822840794176932787666582901538167839221890*A^6 + 78771532356999979198202547065165388598460688797859313460238163860759892069038575389040453609958*A^5 + 102968722794287924640425470610871243043776936004785800335585862152163158934385301057925265179850*A^4 - 285091111623719554072077597099248994234519463305807831411508237655992276475991354971505672107040*A^3 - 624669491120227804216465066588181160056234664309366297562593638497946996744596004969655871174041*A^2 - 489091788722912656031434717542075449501391028113831231697312167884568993605530261644931584850308*A - 286174841137556674269015574623702334848624350260029788414006162967218498265408062057549610382386)*Y^50 + 1/91404071592345935450682998363482432771689431057257222180440173795538713954607521820877333*(130483200880602297577769250207212411251626540240129786101217847512506477378599169783239032916018806868116*A^6 + 68216447300951948107503730674173637317482826026210594030425922248692442485438408070158234538556804926264*A^5 + 99021095437059463460887166095485605684172073061956879144062237738791278791206607300645166121008642349448*A^4 - 121551242313636070306885338545139451394814465810343997977315175475588390619443626420711447283004882868178*A^3 - 333868292934602392519845257159175956007182591201710473004535578137982691832351557313807026547654699780156*A^2 - 271018477077021534830246161016658695743789922528506445168796375922195119542599889283659788989557796518904*A - 165895605936387193965689966769277724052741225923116480442138441811164188668890119613678943932555727050514)*Y^49 + 1/4593790674503916418215005017950813370808504325615479506977337817945395849482504425872309508412649*(43872462637843096143324780552015770234492228059671467391873646756424981813732092559140667013372891641127689744364*A^6 + 34058636406060813695275540726853124543822925800791804453611275456915643120776808062638516403414725239279331584827*A^5 + 54233511669380488908270975987924277433965767055458690808054741168600745116826685848805115028978223002815553909970*A^4 - 4103680362264158919493616522856884137901375415265260510232238574669302227952858122139373236345056306116790859271*A^3 - 72784887546533460546324499213681197917353111135430275561145633096035495797146498318749999277798550089234872737234*A^2 - 66256731797011650117839557149039128607435818529658248325383799298489574210157376884914369440350681650417236171895*A - 45288674275308911021688489718762747622013291542492001184183175673194584590122366638851701579600395666379437785588)*Y^48 + 1/230874975190123580054219887587437929783202463247512026682080913853204055709271730008225102506206859312397*(-3957306693425460514154606883156857331875619402428981122886972420665302122459969467722435893915994607171093616814332883198*A^6 + 7956707387136468326385128642351722197180370749965117904277000914127001410805273902990835157727166156350350924844134143124*A^5 + 16001270244342373841378446381933305487816883610499931959422644274497138854449777541176234620499753422741466173338635282708*A^4 + 36990853273776700937584857488915667095858271848855492920307525386598595065823250783277337307772284342917340380381682885596*A^3 + 46105266701717151491276518949765471970470748602849775864886176076251867496162688610938304047034528417292859336471186121204*A^2 + 30888148243138483942891382853439669048697698379275276130171983976025648048701406467673748753586156433309668862465040946712*A + 14744101026682449211046676814999495702046766076805947428830936457795842792649606050473939882072949676751667361855448370118)*Y^47 + 1/11603326739478915962914725984023497609254467907624011555125436718722763651651531198155067637687377164285991983041*(-16027237396849571491832289386983123944518256793251442498411181085338682428467768302158745565491527459613280309053039756316642154310*A^6 - 2988947581522884939092219170082630298645552459465195596340006775857178593295451599554115090133027189059476544553551027694609213976*A^5 - 1865456611635511193767257916938837924929654078570281150783972195282145961164316951068809288123203025859203304105624058273354365544*A^4 + 32934047175441797583077275098897099989014461541289279368890275025447856824271835362115585472004596121775748380184648580951318670490*A^3 + 60593383646286226518493832607950005754777169839014600753128475607769184085615596813117973833739652222872572366115011764819010677108*A^2 + 45626760691707231482525598819264479015602219269048348149651241022799818992017821810887312448112971903366286510052783081150324768924*A + 25748291681214346930894510771280352141593595032451863205893714459047189181637430327488415696138097883962127899517776691815806122774)*Y^46 + 1/583160610249048550846714332985530096091284338588166676810106620257714747911176192488030891553476998953675092241249679173*(-12043616732977010405701478178829943360960915096648446440499238711663513738034332241797359155508920200639411289826858633918422237640536450150*A^6 - 4420569061229100896419419066975313512013232341369859661977106775705615954490310460005620395743405314135322140372837123122491390298249106766*A^5 - 5508326149603125983839190965728763247541423458410264108723290738823972817878113826672195699197355739847252657163756788233868599001078084168*A^4 + 17542583316073107184779629002646478219901996608227062257873921101216083226822355197295617590370597669751948067528115190649727288573069712264*A^3 + 37773177213755052561160881875970181395878432461121406322377612295194652621547218152269385520446279153327243288900709128841566388623010722594*A^2 + 29396321328181758579741530624118038165614863432613805446972333823702739763174134901135312646008624243963729580756171837192167496776340279736*A + 17267555158680249915879817172526420798554615242410697969531192324389322819480947769605788666942441624825362196388190574051337230095985619480)*Y^45 + 1/29308516857409025268027363823046419802450861126834026015956209456563101459401532374401658413331899347694747330640615162109630169*(-5777826883437265678471494377331225319982588764097821526575438128572086887088825636640235879041704948474199468058838583513921137858264191261206328102*A^6 - 2755611271686636459695325992221733602078699621934698146818437712447247694513364607018465512870424029714388574834435226689444142660770618035064135872*A^5 - 3838836396783712828792796744549984956099975895540617271022860056296746121988590021318680456919620826712151199855674230415088188215038598437549033621*A^4 + 6315092950997655005320384500117664191707014062874459344384051044592192910280311624810400420775168212413795287010907538201506452348298179348035996513*A^3 + 15863159069273824455359481089140574892715707071088170836419826036645620313593559303292847923681283852658678267606070227304316749227686521859178253676*A^2 + 12679300479226779561241554247868981912501419629349641088060613168725163006004192901597276905181990003352886153716367013458343759333014376959344417049*A + 7680264182456967288309798670631820912864911168053930845438403941057589236589430770177784074335980052522565894064639477088357647854963074229470418212)*Y^44 + 1/1472988993571056234598858456468949587891824908408064201713306020547049550990979562353894391825130504007108039164944560769909384844000957*(-1894424261473125998614240649711378730115696055782606213966429791756190587020824265688879677997407647216382151423927863053558609702158193553780402646975123198*A^6 - 1162148290776137892490289920811654963070480361545095062685415195785100190459842680840220776678004951210069681229796572312335224192221800885341680698752113872*A^5 - 1745370637613688007499849765954078448579716429524709342393914563616153970562090334684365837273935519846367431145106980809473423011596591114621703830780001552*A^4 + 1215414154347116526400268716826645925035108724249248588836611294639785197719549552470099019982675424973131215584789407474668623707528784608036474995120553814*A^3 + 4282910614607121492036653706215016423434089185084625705134296261838368059719143308687328600497000321995573988605731503205546905232546602973987807688374978814*A^2 + 3578392979398486361343428803845633494775885685016655566899105857177183540498866627376191562994637731495712367679345698592523397521480279713308666907805619864*A + 2273103829579461648138519240551800751793884412326397764159446433387747365645901741089321597698941099119268325284240295798456743003958725638625101586390723064)*Y^43 + 1/74029558907310803504449862044714661242595494513492636277110024785872705327330853366698829100750175602305948209077859477235826668687196828956721*(-312018661562963915921179246992957130973450656889290011209775666106668351021753921221604175909067513333491262197643829231959694900906870154223869152326639836355760582*A^6 - 331500193367360929683599784004614151602401628027522793389840923993078696440296081689599543363047557122224415747366904910434978533782224666955451336155363407420464554*A^5 - 550935134355036441112998041269145769161930696732350660437819559126672182128724681260198571654581857827456501936197372144171679949555739960817750822057138973619874780*A^4 - 262853672610733865432491819990839836544597780995396361372913479630753967950849180480520655713021196716131905603722422002390755370711323241995758312990951478777719969*A^3 + 208420102221638611505756158828276190835014198905020442274213576522047681613947316764570308476313679386834400826267710001656486181334988034245677906656479875859084032*A^2 + 276051352512991347785986225529634001836796491863620874301456951891058551647230692561976708285325076057637098446070262061863379237339919170826794672284899391349365464*A + 241823328804366257089670988062119688588230995941838175343291089880421346175620085766006749014634989734969618262909270462289313746315249748947518015661884062671700858)*Y^42 + 1/3720581495130248449999226902485957814607410220820322129124718312519704075594376377038778187983444665179999267307090142733470470213694578651138818724213*(98007710897093025709906865240298897049513497452231545724793557572325579303834608795844243785307416241745970011933358823877277947528619888479966898536129767004280412415820302*A^6 - 36057731786538042393904960723868266166615376483587512890204796830583915758723831242651765713070870846886816843339679069246639364366953426221644514885278958594410912401027794*A^5 - 90558880461071897169952648665031213276312886624117108141146450368774245943324332381179463540499396025007641922695013295720566822321934075328123357089328174008564113650361004*A^4 - 380752910487713072361516688038925544961902663773159339816578004501147750878650307151778047386794524520165347102402753426208968470708393057019271341543336288908930999697237632*A^3 - 562712599658875844381067560441427546392623578099124616089858537803484647816214895664066522262977803765083748916203919556082526489864320902187613854622582753420175042043515158*A^2 - 400199528870048103359343624151181671685348831579913015381971005145198297040998089388792823657508590658243590072493119534427429022263832020125743735729567599128937843976453058*A - 208575788140967278954850514539064072521815743509109393377158654466571404646471672694086561656465353280255388008923461831025006980044834683766784407218364375807118578987245116)*Y^41 + 1/186989181973075268503228995624165099602303397070729453042622936560685850975538174459162897226915925105183657716280903669276323765934783459661603261798889337289*(114695596032778256698959585769703408295824125603144892210533850928507123041153805208495052809611804942229134105009342021948371394894722574193408888773906769049269207355756909860027959*A^6 + 27164112558919875365762863506327132135947477780938996516032665987383429711108602519137597376160680511168996354381670520192062854125550320267555920446849834324427019943067716154304468*A^5 + 24459703563263064077110350594305658972032704156376266017710738609065811502403962250749223630844709277451088558826414053214497350435030454822083337285064663644937214395411803693487968*A^4 - 216334708548177072085861412210198319737617706289371111682198310373071268745456294515286689156317512198074760113400797832471426074428210204244931590776424445871279537403922074376655779*A^3 - 412479682976486044648095811984727530924478544474321594203028869073795544716246357301993126887096684617363399825349288888557335465674448097065045922848844446049073224342701105949747853*A^2 - 313222731508488245458385190948537942455396583150142265335508392322952329529062385873667493698269280580476768982042119056734810550290832592062336534259418729298878014211346539628137511*A - 178465764099882582242372355314341839088554721222531480194717906738570820640515200886621921658440904055276602434358559571978320786275578743886352148948102815683865431356146511703792584)*Y^40 + 1/9397712218029461417424513533216057656562843052060765599677154804682587214678699275491855224463893590480350844238704619498383951473509941659196218796461455654605438317*(62353949054762846065369580249453129508717834569684728773569772188277218992520752847036923323586573399834114670677304528917092370181068732550183355445629962718108437602230994529465400221983470*A^6 + 23485019946825903982521758282902217238433214428070365555395799052518873219778346178396827149077311065667951444824526193794624950613318534892725694557351946939163477612096823270028299551222088*A^5 + 29692109766687528184379505223374423868201767010373928906064450978855415488947602586525928047314683517255533777955231552534876003713417900415424655482373889708688653841868944351986800539162630*A^4 - 88796562997834028686872730668335095269210134062118510434019076951407731535368345051568719544449120275164137179067770958617433896831062084623149581476249778886032362172359870594548411708068106*A^3 - 193317338438111777991440676870976069991617317310163022783102673120415758168545770378443634063494643732723762678698045119352372494627936331992496632174599835487535370242680410068129230595035932*A^2 - 150785661316035190025732143575346171689607389743926401295573005275010688316646663925036575715569083265927880296098286166241310012693406110955078744462855173981926179593303938938934596084048776*A - 88773400357542872602337350441821965758683743058963257508200694030130152926473980707530725424889977660579707872565891160316406254785275315037229183876704372580279533965533148299361263705232312)*Y^39 + 1/472310718732472227478376324651589886154591163941151716729151229062942116412444446158731260939433260656721768188343561418094614047505090743934791501672156050746309813024016801*(25486799967598545554405449023098550889184498693309784489551835326315821560050319033445198808862243818020922089960624672891048962274769407435440323161911782115543975433472831041913092278964345132687845*A^6 + 11807027334350443249123807525394684266758989740118007484707001137765732054175726556020396941284831092578716242686621581264318532001730594939940410194633556613601550069506123844988857719308338047256460*A^5 + 16288639390184064515854183504330162305395659859297053823618701211236805567591499836220667132150458734551644134940898346510914545778635193174970915036628487694776207706156963429023752090399287452042614*A^4 - 28997888299064931719734014048330537447701208687096495984741114824888633646650327789941091238296372279768675870715161728287957510628948242061986484435303933264237227546653541164088058646217688576440435*A^3 - 71184713722658600798046931816244644634135374639568856378716263464017331192335854375274649468588977487589533598018278054918417872976816955550076062277682978395845910806809548225945457994450886657499941*A^2 - 56694807879624910275378309093206093682982173140887565179348472864905581049196923385511200987031107070757565935172934977463869179994092010112212131128783921222998046144456317579726179379103113355274392*A - 34196290006602750502432307118662023407816533909787184339675294008049818041596114783361147835345048144397544200941068033568814602504258362916093831035406614338949330599705862498624841472505674749626964)*Y^38 + 1/23737417134524682029636293678284811032621408910686091860414669115260485222588802834601162125050866604048337431863484691959354271814055368378484179834988807422678728137381126657548453*(8650263872653755515923585183033055780602140160056416211697832928978609805333379494560142004966340582151012011442114814865657331965229999004147171918874248732290935309654623939424577929340793355739801978975164*A^6 + 4689069451669446467973326002794998051627661632389652028318583245083642890631008675134554571083050261387637816017252398252843130826004395922855066805936642478230511871442859575812617594733788634206388949507554*A^5 + 6810645876456216993740744266533773455299045034009570593457182595362719405688412429416640170206811018966666713018885078472179901242576333226437991755688450480305276993097932662578646629544714360394475026208174*A^4 - 7588480939318720013826219769043397815411071919062947667555671000196015920213127717169018984755506668283540667113845310587299463264946271718486343752297006339380421625418592691892564482164811929618833833646974*A^3 - 21741374734465111544305234402053269203770704345342022446953638169399043440455855220504257735241676167886559204416307038479149426725107455784759616514992866855453598306052495301386500206873934218229568698161962*A^2 - 17717404892230410721137794115061812683370931320658939302895469739261517797087339991130569655095523686892731298259997404077255860821721156627074595699387043828344683383025348401384642638114821361048588235729016*A - 10961052868583135599473036739557233491392200765437232384352002195164869018150334094008583156094283042829911640153640278470109617774918726313957640494266498591948866621469270488495268675158646946016529945304982)*Y^37 + 1/1192996368430049599253608418406802981972471497967933871083589042372224575122584850067935439942399081482191357212478902413181900838607200848900381969808398737855780920701091944754783000942009*(2534900077116059467957718330084877958722512082080527039896348678474276899391175465088813509122546826997610407134642121628985685777920650346129961905351177807739477626005067308393807085345980894471920920290086504778975*A^6 + 1600736021146798965468031668027576359305366937749481193158258209716150096062574215443611672342853239033399918350349350159175561518880939233465567111040642441794420420250399639160856136050014682628847982074870947084642*A^5 + 2422085301064995931623010720674261523149629431141015081092269756990722205912069647553497892004212586851532345218867533943057161800787335120622807983666402458891442877457916696430349458383536590539541601494565256319404*A^4 - 1474617550348178707798965330468702309233013369737759047305749722234827142964308064885048295690417166134942649310852411489832204944423285282108687269334929330954529989490682419976007028895406568075800267105290633632439*A^3 - 5567037602803183616688758527372426726313694381310913646085616746301329034642641680789538078537086675232169698552825782102122467114395991188713468202402866654916658357667206097156063747066966594341435115358005854667088*A^2 - 4685020909857339200378887815814398976369100276647495369226982651917260546950460790173210378225354610779496890229678657303934553519703522390478274969984445530279282041782966567318536859463062289190092109837036840154712*A - 2997558918634159849636268094183910414239657837658887812189176373020476064214637063311426118163242001511643278249733161752821541092128838907620145614125340878459699318735436225146270300194503871106159735883221188524570)*Y^36 + 1/59957674713364959551916612333535279828530517085861812793414185521762508424413350891711352941203409984283291786926696938863523870987465146445680388758874903612288943868984276117358956064842538248477*(656340236939963540181351856194265219950729766494129218654100466179315370926852280278136781278986026548298812443363265102769831783705684206020626656707890564108677462445166217488587482983026293104249502565178791156692203476568*A^6 + 490194476629165393592233437130836275167323607736937635098244691914114592484792878477395832762434650976683518131037547482680661311007556002195143387341363235903030184370325144750901269191498759354776255005016914201266589985414*A^5 + 769567398344052230005921627028003977837340565347076990644564982087552958536354624781848639046641293814752774823572719518059045264441665477492094403332400442842466264093885513158864296471654536345859131604983256211343498628460*A^4 - 131490350519733371882374499838938538963154440922338054590445453512925352053525931384761841513466311508447570678353715469586773816332797867829113727743484631618568886108329157358217000375622951193877028054969144767486051092132*A^3 - 1172731341247360545889461567926739128604632319063723845471482166636475026920118961564034097161244619261524062865005700312064140731225324102363080529773526119553590086673727903645135214657814746123115009437181038106489078087348*A^2 - 1043659970555200704001258524897197364764105731369394160947404709043682060875858207152613802736493788627742165600648743413394876526345592130229138990075757885805646358286621320383960079201213875269363746484160025268163388704372*A - 704457271606205580259874410151468082058434287975768397410829158106066146835293800846888372979596539083440160523922502352066043623597863358944303992902706357051053848213299261992336305334292698922918766533844112201666399156450)*Y^35 + 1/3013355993501055945503081354239269770992117639818648538047488186904572801807112683023226436820706862770838845641826641868340742474853185665719766599304139126116309192281436805272860633931527723946484235281*(154125128408077567696207314267751989225053469926348486337869356008552952938607303831334648535041310554152661913729299726095727492451232274002979581927300495013321683808045606545320188587307918464402793681607614801382183255954171979611*A^6 + 138989203571064680284493705320120508999797153358743493612641111123426585205419848133594811985859733902646660774795823866502542427457511751579222940865685927099724348255542791835896279672037716743207694216164139092182830641402421250963*A^5 + 225627587877482318926982033531517078941247233080112029304360071426162111926962145337581214110417060666616495286454190264467610310696331473747435973123106005987392106829481701605857543499586221340389688252955932427402300897557323621195*A^4 + 48054548454093250910787018331203921119050112193969048530697346513615090135262638933838511582003512019542917019025460999774516644175432378414316336873806810459312700803697175081785853151656376175263242254345323812347391101056974796611*A^3 - 190660844948944934415729159725466361044674015227384198804744698094968278603002954654295473561603969783169284355052270514601428381918290057487897210510379315250159115328186417123114702819210661011783886942997290186882792443849752298682*A^2 - 191663888519715302457308417029274420461136488274737368268822799705870891177654020943191804859474219939984067841893151973115173923854558438715851351532065548048851499229241323753607686216917242038573690107529392060824645574512830838206*A - 142823247257595284855032737052490989942621028095234985420138410192322013745705615487739159434693343408173706617505194525858639695491577570213318342064969122715493764032727735400909270463103077200197628913231604590936524249704144081736)*Y^34 + 1/151445405229243725265058974364668994831819710924240548613563177814323925815580365000353514492736237006600545558725742383831088057360522572406584312895457187319727151550067641875554109201744318721071773860416967893*(34451555039047169982016936348033058603136971224059413059539008810057804289016601980711333676178742957486406814655592794185958023179782099093567959318081431588722315242446939492262861072352404130272589841649476601157519312923998020078850702490*A^6 + 37536317267636896126073733198893468089033989524805452680861520854426536206724884089750572118304103587356216823241946729947272987129043541479293182977003083214473203232133445279257596846493338984842399170116104433140167656935230000498644239338*A^5 + 62600156512747020578056615519626356714820189977690368088479156481281544579964800711405923074322400361596783344729254255006633532271002986004022128966005120057128909988887533419811571174349346493893022387349014781166066562846025059515145621148*A^4 + 32121602155597909675261026566609941642472529455848720448730674428809972382469353295795765421502638451113683577091780423797771609242542166168185522809526154459801200964828410335253894043590656321841830303628911578593793418069641362455856034550*A^3 - 19668966871429761167709518946581994626819512023651319914622653878791423398496826391791548051217087199445143976891265156148741052818068319135567937535241420001874202510668272946499622671005663002733290470531568415164957696759328154831386924718*A^2 - 28374618797584288986525933888290535695591849562000452321220213934410535128893501997557057186801351251936770138037378697923827318157660891742201066268211820263044210687006607944187649589312392790244244671008861243138099862164646315767508017672*A - 25803397501207473842695725322283438782639829933418558147891312706676031505526994177799418221689607907011752156967744575864707309694539051902996867709492849763490107526225089765107821846793116548260547042525797758629210570440722366206786575208)*Y^33 + 1/7611351202617808294288772981745175669714321118075160476969534709440716022807506209947111950112205914498291568519352973190929166634492183551706451946468470779545775128142331698966617824629053662732517427480850574465692329*(7956902434429620541594821614295826649354886734501859986615999300383343646140263398123922468830332107944595114896662142955699064273106376984384558375175903230186425094401971291028735737338315295568974693967786209506939695312730551676706435669588049693*A^6 + 9873993644707414543063918410674830189930239138406987369927578389609961154940421950289286040328591210106414012486493765472229391231746689714583578265136243932191150900441584244245500081250408455609586180218565427985593923231941817555971850039641403346*A^5 + 16723852039192462743681455347767722046524797499309155613051859563066780263288394835789311463583063576905422854328807429741525700841521871738068474386439907874456780908313186889573069465559820998345661684328806952967946955814175319971826172974555481323*A^4 + 11400651004740116682806698959229099943427751221855812736444507351161837922644317843122866092915509704357083699228040031914206857204279403773707927957468823060129028574721002214863744982694504454534985432391304592145834560409047834343413449634051700785*A^3 - 268560128567877158300802483882980856913253222827378989912229568757614669851056481243747924472196952542766743574080837581279895339768126193109472269975631158568191486185566938610838415550539754518971317498040792834717504368074330477299999482585484764*A^2 - 3858819960779119748785759264369367029025453273090230587514465358532270405579249207666042190548029268444882547277753355664859135965558408805228241742530548711271439090998825199350637930445644818603959953475111080457250143470371332459854978238469012474*A - 4819378904161296088631634540976809852353212409410671085652579298777397694842926330617470961940185287356962630465640623301724143085271488411012514962917460793370268015703589115264781407468633036852783546752470185942999837002674466242362514918648173944)*Y^32 + 1/382531692142779547998204749821517071302812845611240673235040154812411106232208855897351079585672600797768606060098773252337297175962139789027391102367565567267362882316259098070244323860951684321454985693756244656577211752575437*(2043126220641855701815315781515507074962780932050104777733924094650864244264994786999772380702255706486031979521999938501020974440460266595853762225070496499016681463489714325567434254758287315958812612041618118516723681097219609622209630243430295555861974336*A^6 + 2551148842749567326886711236011711691676303566898004767814515432658298912911246898701333799366812464922760341963246958029416224988965510641527661888324847959325956800313978561909904690605486326720333941903368572008594890315926224633076257387122129030092178698*A^5 + 4323900281333475608794677482087365708792779720626122552069705112886503382288363382708233146898952743554020243305924026116265475121972700138151199097686859670177247886478691660724326420254759726714170475030700352004748886065390612028035528254388016209342885992*A^4 + 2979496368581500761228574215480319120987814004365253578894912184134882243468514464446805936251527221185629012202630260038099797559024783722302813944139944451892124459696499339226665900227758984506856580053265968258544582801503686849863178054943545872761634874*A^3 - 13029752771135990510697616929329583233529978867669495983720772982299267060176369591653644430043912706147861512777063026404493441017824798391009050128805462793975782997250532786382206836765196543412523303582969414149551578618005586513301235267688715813846958*A^2 - 955585307939436374506447258650990512196892901140128242467190111530265060498767764853377009828579714260591774757320005102923937608848980155224104005827349520108859674186157330802535787061705646768977109088234314641539285596340655247635228653613739119652224342*A - 1222572132864726565541456046074972395022306597921483533415962571988974509636094676899817466004981872841220909662145099664107121826371523669092506677941610979196827029458771346852052370160382845822873468415373377142334077380865331708562180884319427212457560540)*Y^31 + 1/19225298057891498090609818221381545509941547043810551151202329557690362434806982986758433117423951611542096885104565331350950255346255547510347440474517535760698188909683312512546536951552874381066953708111043113031224306853159199244161*(573229811888267111825810847387293477412206665109268352201412492136337646591228892145803218968560347301002395845205158381092175161719465021270237015321810982150011011527352769453389041719339165144914945268415477332925477564365737933685580392033078998313086209503319526*A^6 + 640971826756242834873701882700386125755524341960813256771747253793090035932751559728456676425367653304100924620270517752365447831361640269341963680922000290662229508519661770946075891773903760605745940739401662204381555958475348370548369351488418621102507951158511267*A^5 + 1072461998773010167754335746453262336470942524658671852907341379498991447059885567515815011202643304612483135407818558358800305022521368364550640886236230651897814511422637877533614664135490132819577053433827197681745781161645921444032846050314799978167413014922425856*A^4 + 588723037288263302108693439848258251755120412598398222125452117731576286700807782248305283548841387541454089646658841509056431532971839632418490769424714132843925661401265304439253140124915029105783199342551916561406528740535581984328057383161422730799120245621823777*A^3 - 269022811694032167110483816295175094763685500364024587539510222218065787407866987659450133254814586788902222567706540478441993354326326747948602072592567374974777061024316658152847459533328146175146635427318067854044190375342432375596629160402741277821887157089552979*A^2 - 435398884499387628721648566171247167460195380873139370224515660435188732808230151614358124936992690928442940012139048459287165699871170128972921735886844008108045986529197131043811089947903995953770241930530982662767911914703881480257338295585878358193347087647717022*A - 413798825850317010517364767890974222243017769323194272990850891756320922215123997976064789203121831481064518607882628523246202796711744913932309550655116054597320018995818678656132716768406370650129188624386299341923628630671274666154731689830378970876101371793707752)*Y^30 + 1/966226048734307979287267046490559447460554298229824001716337692633868792837738395718603629812448183562318116982720154964998619533555644658319059711782647461690564895226876133471127019077602792946005156010791334660008261868714338253050603478533*(160745745246613476291633707018806363596344929455142537484990654793941458795297001242660005611089246629608548873191291721327404478677425752409208027962727894683833251920751912537643673349695677140725073746237087817605184248927346942057297281045757140555193877964128887461801988*A^6 + 153077513476579159174387663924099316137835152835823220548150253179053410957877258349836821316842373656040147430691857592244517377796057413740948112193582141331021178620241270834597311911931786876524748940035287096210447960133440225111390135294822392365222853606718504753898422*A^5 + 250588336329115057158917997824677413788257254358850327401571643301634670160637964166378852544906671751242527175101082454411028203470448148354368411106112925807729604341028672771159304890377169344500175073689388484599036486704369543725605945667057884439363903845905329531071462*A^4 + 76952001348336220277457792066609546303062692985318165022402035758303894906151678254094131538557408190894699644713429868976705525068391327934482426760789669176465654243687408147214587972535121404866509272539454219120716837165337255818876646258207501229485319191556547316720156*A^3 - 170048005221932597292620367802089419565141715724275406885963146129628332472518989777861747695797178313882207935354263951905137909115071323334627519043734678545661226358452330418059008405148565883053135887516626332127821614337827251595324392912156781810356485794787682511806958*A^2 - 181738846621785134517304916624301173996624723602977454233722200326343550203418665527816369776395756564404887062135189386656471743283679474855068514643926175450014832088877390793929898827536720593212838738796547519359131756501301962482293585667193018341464258163712784715411870*A - 141275104327330757708808716520937039749869126534775467272106263076532321903577614035565701042704974518977108377613691484431375953935569691500331444083434811725164493854815771389113781496905366829299694675193924391791580925338525887237310876362744719844541671293292854576464350)*Y^29 + 1/48560639967269433341342369447676000710123253329812300858931790722290687385485076692160554313106400869228712726177749632399113765444274867686966193904937020609959880104251787740426975694534172280828353269063619469283432205435724253781744641306095876249*(41732926232823493120281021734202127971093339681492238275042070391903387406562771765936000994030565137580717241475797010686131639091676357213022085882896877875458198521222628507758108244425839658540228111662853952070942096574497095345226202566122536325462131133498803955644540312411206*A^6 + 33879128483282967952209727542601225124238424220258568481163897158368565544666494448811091785120505113684993275238958191386053968369208721445767877024863126366152705125741544518581659842696769045647337367826048584887633720016417893503356259467521833239631951927973820662660891309867344*A^5 + 54030413855460141584494119404993518002502029918038923121495777963266640039834146149145985517550251093157153316934715838716255803862410343387756689284591203871635187459685886702416465261769112734980158715196105816196126094671865037220484121191462385138307144039648941799815208770069404*A^4 + 598566632043346228322032663028679322407515309727015542755488934100161232385997415255432509359557295499134969069618784258925661846368230238428985005403918567815597483393113634671485975710810573673007452078718816004889359422230831288788256035666185383156354260628387693708220810351459*A^3 - 64950359570225058181124530300185553400154823145252025746499021137252682349562194115629455705426067898831194540144103652611960055199770258340730082596909544975251296033943677773872074773238368516762396750088131220124026177798875692873025043530329856108765776713470824762043182125854375*A^2 - 60297583787782544412310103123315488360485087556865815432450007517328357396503934826696561297625669251428815100941246469185586750648809860630219073911442319241458991400798581458808554709864161762717002195782691333335839999535819922806463368313858357116427943895967628406105859255187521*A - 42227066243503205452810584400636039405398743740365971323220376890028823555001367304415834211234020572434535174403272789167981350954252605395128664874033444048632723700772697012473794143983650303890429721573997163884537959797962154003483225036820592566424920443190048825579769683538331)*Y^28 + 1/2440563217188945446149151894846881170517412102382133096620139461505793648026140415103669823177480089524942713314015828445845176776727934846779534382482601743477455982153131873603129187085610240801002262499322647659078607802695517639948372615227755771603683197*(9642996138183794763539133343986702851460219656373770524340840688289814214127623509553708940784228936220815269927381252299631816723892301108364736387735571103575629829829471768473689857066871077869668310525396790826806850653977359617370370980177338567336533901488773226832407452123128195775748*A^6 + 6800731594124811500218607271288323145778591905081453500595934300652728546642425653121464982486901753480654674965142621273021484458553018618920079024240287453777561923136494998173989990975773870158624417867891165447451342067086587814207057236743735361906105226613603148072078504871109102067168*A^5 + 10551850333475946672843741105725911158806685162067831348040963696119064497157427994409107854730427180310876806466389234037411006868388209298240192625474456533711798810975907008113379659271244355213690688342753794045689687902558256259368188763487880648399098057910774695676178132836437381751892*A^4 - 3258149536866287038487865076527687946854130589400362088315730132821869290235065227346675719313785016719085041942627229481125376843578748554120996860377891295959155290983938407203962613200115904160853406089721578538367553414689655268289039958304050636461499090758611069477534272934237778444218*A^3 - 18653499874178794167624877182716381949319425509701946350582952355366201585780035606578796646938604868421363339295715776370809630823272129421409240916106761197301991481969716437977496371363479840977002222803884226442283851057258014876821226874859515940503000809656446775494326241493638095577568*A^2 - 16231033075845706025600847736326452157216220154884837928104621650944881968318315848488343489105135029769163102301815320597971777779184650180916904959066539043169251593533416541550496637736130665411219012045052023685097553765283188816074581488499486815475310842624836977687438201236365220582116*A - 10729701672170194584130968237487057304151503188362820605975746757095059030106297059377074071393455673739353593987098400455223004534663088743993305280015187888218320592467193831135779214473813675553676766546060427885737250792973538393524997685676119121671033005721045093206103941170324636306418)*Y^27 + 1/122657955519332531246672721836264980752566134864362671422989089923749636969561110367722238467754422745789315707699613148870194524239161716109992718310132870001582387056219155819535367650395515019519534161810870090150298602114084868410960228159865156640313805110035441*(1950295854548079783942403652146518006269242067674336601103472519679815416061975477292307020783580397953646441150980287200994442077159777691562660573952630089966697890469392696762690419262823444851407873398314537009881304823647530212665233147099567480104819163072705357179860001603719519612314703181649*A^6 + 1217784253080800335255455300267572698613972163375084561881275551990598360714456642745317125812256070730218923149081971767236789011628574725713934527850722438193510885708696079730774810465322830953474607645731863137778578589728888443802045453574266173266094086514949245785379790638786048209712996326076*A^5 + 1837565899788171408558437694029172720624058596243090123177164888199098667692496851352397965484023126597720821566165638826320997887047123429184975434379131409153055062363411374006343904605165194562746549750145024350127270678964271815909987320933932642365116705907924381202888004220149720345686545136190*A^4 - 1180110673504390489704217229705451624126550254723537784242976644250020444323077605294149034088497121760098949288139204968543881769058371006863522363483115711957848215605324021558752620004071045701087591748571370358143010959557480541541912443607953968599931060362920397882157910052753378853547121761010*A^3 - 4332076038446508359852138743116400350679997347504074433294313587733416499277427768653521202232641900858170637584082240942185620197988922266869193192122029032571454206092650914120176173179911115881341701888881730680203730017046507319039996978605079702667531168371559153638774119366447010520002097868065*A^2 - 3635391785931169630442984920950189787383768403123279616573373697658480714135198291057970092283213607376561863603666765978135469195632677941993119422535359071047812088509346590966562881703606936046425083184192497205570696090430139866007796730602168268385534925194024098980251262014524119013697007456044*A - 2319305944140560466661264687017068298419631678896259675622538462156985912931585479603031362517386352572145549005976435578693506681545344732681587042471456860305675233287137520152763558407903326193761421608624201579617152336195573508566834894236112339462776340691412096089337782108908316025204914283370)*Y^26 + 1/6164550029362256880019433727701262724706448692018286951598171099809575213546961671599833750191040569342284955671299665715415126519521574203826967866444728217581637692537976312793466942748063264813308782439601284966888485110875589363096064927750595515282193153851832025656373*(342649454522098301762442746145061823221688929793874824147303503853408290776872615382681324845980741070462279210272432672634811531856178406983466262818303535358458680450800292114782619266405632862360510613185106195052512610033961754709211970911083752356589279694482231857108904750065233815180255403108887043944*A^6 + 191901332300870550908599582779336590239003248867590268482400796343831500843493155044187655800465734889773435198290633941911363190492388142855994195127629831693868651016125942054445562026183756598643202931277799722146629736891673908136393048798994846291398141869357297595840046046291957638644199001672958982066*A^5 + 281365957892140775748026119077081245837527915795852764752514133389498355073170511605783875854745164267824059079095124911484530367060095379316151077571376748597486685478372040720988728322593829779456444993167907609272032152198166054353880725568026823273680168476900798372676343986304237421536450271853392878840*A^4 - 280228101571483736526446669045512034434472261996647130453700069681717851734986814016776051889138671801029765687829260043684733155353937892161415651830401391558207961967007525924581622030195021029554371881312639263924823505546626446042338067553463111679207959462950522527737133378077434043754631391288269035736*A^3 - 839350949456771613645030574737222763947696622138833154414354825657754604696268572493809840535590827385763891528372939993289278516988757532558310017302215227490978526025050535307349983380508129144582751743995516680139325386833839921950803102342729324537140219029760641486587520505266335070978219095078524254416*A^2 - 688033005394776921093918259266631895097826428688721668120843607742707708583195744268916345450979348988313233158422917509851498918501079531893286693617661643075805757007007496641563390357430516654554991807064411133216431454104293050818723279229598611980924370486025592696318892517164902852136259880186470471628*A - 428353163512571821654600165235875853933290640390718855138326999571393803861442963813004432730236941074680204465659762818964331324802266621585632509371246052737176833030926425853627492873736382735898252312060286914666827878196069871117568962958006497024935612361760957325045527460319152901705128519847879982892)*Y^25 + 1/309818282096839862475631341316797630185221107805235742582629317837297920989929517680233039408290077059154732443230829178407616345619820810979368553861076072329813478978371318041118639662380129210340307893214950678733984729792096246616718275230330600188614773482522528092535354021769*(52000502320218533606340997831650880075224589148978714533707558665107620574055454148359653068088088820648991900698710704113479479493876964126665007575845570074679754848831915246123721951200830293186942884172891482746360450926556435262758807733985827436952534498117613696892706865958830362286479040795072834676733429140*A^6 + 26254540737920418887786551531354078302263477699972419599304527553610960202304618712348935839685415126039226411351061201678939990849028724049635766602258426325240679438450345588883963748781484208317694702679200693112626528399572847039736228229015211766044742379715341843549168680864204736129202098452243871970543154733*A^5 + 37304978540476895715731874415555912208386359554941775538699242645770558153590277911771939237387081298155044651555645660741542030310657050567613681196476413018558750278208256123242749474722408107918928358999486784522366131694411319462192242245610087616962047267916282120917377494544309773855052651561106254019623984484*A^4 - 52008856885691947654160905970591493318373317182086333922422084559485548169014482685329875473518330348453073216527093867108178839654767628148991884405115497407947291079497396350346281103588781511049388763300631266663880259352582745128031966732723291913775478757748487924100321886258937626671460979436769585294007580232*A^3 - 137557375443288067803164191217885638859422347749106943596286928361391227100137429035657147006295636132227733963949003746750958839335973042074247545936484403717114175507304335935066636260448919302796236185938669971169082123487353920929178340051849264562321479136466709627578696385119222048445803681105249629858755283236*A^2 - 110832071208494374124228155951707752551746617888099186573174877123754534973076608552420062504874664057439554912137695502625102741647053105296767286619231308962786587315146617105602231992929584717797138748013007656367932762688859788190351140347515615975357127134940552794148287771469706611525951606668631229097764039468*A - 67721773563992843602515509806743644406830179870840205160962860780134366953701248347213450040244773504627560159775103679724534993650820297107783214659111365981833809145093271977800738010149203172284873320445698955380615081336409945840269530953490618920848559115732866961230627319137739904434627281290032022706159648320)*Y^24 + 1/15570863641991928940812991160360705088123242252794251628212141135220764289901690165837589146932931332213082678332714504082356437901827272168704086686483315880183599306609371555790396771439802640000131342133515331604198577451081852143564097762594542511801211282267611790568630726799829555757*(6765500404609579826584052883985200268574801491236108726269217701993803201984205726607588626595554184801785337358399924525650988841185030465814280150208139007713274997445369329058177427262106239649333247198960742856752977734642971294169298504672402848142177142274993056479983025553229381117109247061900049439434476322529754022*A^6 + 3064349149833351512344090188211903115801654053810029975427998374292430192091763090343866066857547168430775426715766846977849267576222412552620770124482511385114795228481494404681381632098891112624149882697824738054220716913364772712821365281455680746955816338976867078912970319356254308515743454012374247800719848727203061100*A^5 + 4192446193330889947477484216184964788789688027732497635249914362788375888909399449585364280998357672855070375438647803206599118764795786855583364200709594370296765256843414484255868272438453315655433073541509670453994253430622675150176640038131897114931908770334825019109815780926790154162799402172231988961726869042390378418*A^4 - 7928405977932142776695674170767445667722403041463100128014386380101750744013608803794777079598619557741188195562640388096295785706239292656717895895193306711955392771066451369154019293066132385475975044980660183923492069939356220200871878963620294438611394725772777415481904476339716295117029223521297827691924127457753448964*A^3 - 19143940301651402670333995150993219151227461919292646807836366110237574769194263971359941843685198131401500268470645258133994695438001947473571673491109751306933958622082855282557803680687469742372071938452510774321848919046137154283642005106412435989085914709966981186231545324854420386455583342598670721906150832438112453134*A^2 - 15205963577912595196343058779638294741424611234386648720895991417381925452247453950282857568065268012233972449652466196072899672137922942897443518198026547467690878263308381046571848368222207985775644466601860390629979937215897561937439851480739566238854745845695611493300923437630992310887301447657714386827552893492353211874*A - 9143579149690977054490021072721944027944583145182232297429621316678579365100848960035366932376027223662748166217110058488819991987556287633859025363187954765340152004376154724783001890587936021062882534413120162353849286606740371582228054823491526618515572152038394653465376857683503168541346053552929399498823529923753485896)*Y^23 + 1/782561290175003390279613172825939815436267579672772896426022084417405338382386509144244344738780050339725716541027517180039786220961243841500154930005872873122008983682337045947606217830050487390666520999907346612076387128061076632369408034249657935068858402088403593553823143204934354204201761121*(744950651822403985909920256509142544212993624306781710928294072277390052031729180136717523932868522085203636623124286044038016456415002310708954538495705584374380093441237593974971617858621574922271764624357075396702155368331195688178881724779803059691326267162189637349731634192112053251282535645951360806828082058921912772335640399*A^6 + 296339675541827039768350300923617071749557935491372860600785682482087962057408840382927821788983892687186641242175735887140686997712412459976380955427028229206822955097556463401419572968237450340896439697804605094349433345901481600382527068691910178992245419164860522271232795997792465393169551391632308986162728119298298447492811048*A^5 + 384371429964505443772979243279455252711414889359777457787238430821096789698869299642812539109079048481706568893523295596168858662777223551292779259256436826218697875167334171159508462705666829645530384894730261295795823183007939639282279801277378246323264301407796856056410213310425026149675827358239544749747249908510577123457337248*A^4 - 1008774746067199518179285531421499615014058158700333589267396523912736650096463549911660128713881686828646769749600271803015914401277271569464256509274828100973602616317238783197177777688925416996599457836138298115616949023265137003184302487281420878647131123589641365049059619305502924895944623311879113728145188656174747341127530603*A^3 - 2253686457546624284655535062380371313038137235668357232470215552480416599829354113562729472993265935789885607873915796663137931610512980788768034198151199717697835938332552670744193376184892448525670659226948189392911531405682190973768428813433087133633424028445060144665998635075975099533547435413586219308114418799126871423936805088*A^2 - 1766212511442433069787341626784451696215990748654309206271570291345906453656065576138774198682397552632113853101439593523964085421546492411157144744199810484721377904445363757858141392115090848682182685421638908679423012730348585861960688679213539762318765242448538556540353758143065845819565756765031689625984939809703889672333966642*A - 1045679020527162603497449331730378410637001997228081322716147171097344617718244788290716788681580672806195697212219266926734347259862685057127555613458884015191103471152243348299432158649208305090675870704050565363914020321248790271820739883599154614553972677938168819768290929908461160586435592124975608938161727536349857138445121744)*Y^22 + 1/39330006797363699663852483659384243019006154141375942885542528497820431618904915443056416922831878925316603067381937632892850118001739903932038385980446449168628202968383030419098228518832222387955949717738956421119105504330611376626683224563945123732561244221654298490218501883820180635115544933112557413*(67731525323917180888800939227320791381098722005598853946901906879512592906112602286073452012183689433012528785837900677843783271718471660794599487848437621641395069041507318183104037778255348961423825753448421435311666281023768545366294924409014120663085633605152503045813547240711392246616989519488736116712491363732768085678004936918196556*A^6 + 22289382067627051165159707848895239607852040303887192688465407916284829408631908312098160969280979067544457632907020402184465315038831265042971090396054933348546707193190845765258691313366017165290839104478317034969706322874309242341273660941493782484877930780470928283635037451706392778713245733908436606311286368036546834312917777516847848*A^5 + 26193648652834356193795621556655743645590580689952480138164513145802945229015270566261054241848727492974012834783672477931058986748879205931408493710340401479151837305317293918757977274225862580493389306937000498207397970047643288872410543893648455903564388044592595933198174413251827037003848073084987490773707451489810689399870370067884192*A^4 - 107102428124015723037433410074890908212179630004735101421599934777515846705831324611061032263999433228320696302381402138700745013250573071049193060704935218575354383242810270443387067021000251235783221978937636552580092217175507955399266184338389759453328297383560393284459171402193505119546305787507173714077209603283484669223797689509158064*A^3 - 221420098940755593152205619187151358269925625270673908222130214681072372049680279518541992052831814733561237825131800484984353743692447368749566492762669529761051277247938122045604130261374186480160100545603216773735576840749433328255925958585164702241287986337770459066691558977006881536218849187297097720881606247014976082361152639376429820*A^2 - 170995808762342638654734674424260073552767261152155135652618497818013409563802816896081579882240383612720254728370622241429726725214204087225164322628883756027331985365634983191073077047870389500200461109151087731900673618053798108417235536584773713159020028386980059633728597566901817961496143170785603128947783905658563081859061587702471860*A - 99478928626843756771127390379530245307838803378702038073639289593997030056898560626186368565168402469493449526236973781698255122674006082700632386248225793137938955655763444390001643298253116078274995071143421273234408976740332892811727265095187871556480522416013182381165263087376823670354572298627661415317212394609691826744161943041843456)*Y^21 + 1/1976649566112265077981980307934967233014091302163441630466569330997469636785799042297647883697781481118144878740443992796623404551587698184031293600639734605978722162079751667103650981105581330881676682579459511977294323749239596088906806714345655917642620837837845481199221449257634480829210718372252365428096889*(4812676640108065596938296448554862375688466393758886991214607493140014343652615747900957245156356627295962153549464862085134484611845052677934024281276312174215194455970120422468270965371367344775857045591590665848885015364152391767540717529278081526232499093693268789143970418338869475079431130597187834157920100034387078995980803942045354401812966*A^6 + 1058225356294776678067346828671958059265816149003021676619696479915924609701399113907861399653303722139885978314011450363458197459450852464772775581862786034203489508870986615548329339319183847910996293173381390271613067613718510274685097585287021227130020706616077410053933007173110640676879056935136689037484939211661807193969823615871722362137656*A^5 + 872698629779371468584671548590054376896517826106505320861035188763958788966142913160753882040462124480993041944633313617477590304820267936107905380428459244068686679969885650937781063458653336249659113066614763463124410480252741253404109246789891204260241583088163184460039228793245102159480832784535261033234059132511757222948843829969185480651794*A^4 - 9347368705598699823294788388559048563752299514131926735453037950219097010352674891285517006163012623205144778122192388715292127377031607056173757763846729211529374647768828501074884410294970094588783915637571772525250025744000653721123421969982343644950416589948909893522685304709612062482091451181374738382039868781345063121360693478497730657964392*A^3 - 17597754082551334932596960286617956277157240855019848489062833046235747915287066957350361203884426849801781021269344915476544875709617098901301990002530490331031027566135728582045354116822695730894348936488079020786444212636681343720245819306468068484456796446145842200581719455275701771692484645842734838681150763003933638460353410680906833984530403*A^2 - 13325704521889602828201794015533380541301101472509446637256393471673133460373156589008032527177591332386985677594546967914875338990486985062154217128269057246590456824094176319166997622893681577043939674552100547736666512296973043723296535604262437770521030022023016294822842149744540375323976415357092671605984083981772601191540059826315425649455555*A - 7565912816484322051586546667197223797488351187229434667414311865467230108570232268164606641417085382728980358331664355382232826715089966278072868186761409239250781461049132455772753184816744767166541238919419468650738072493928800730896119074786775308240657334975021138413638908801360407269420984319223439264210347938417064815503618052496714550866424)*Y^20 + 1/99342558656097222239267499361151903750085550410969264126395256165445371871471437915144429114220937660454224577415807433504317286994135769481048507439512615733212735294078749512133647501906305123261843441942652864308992919588442329934871003910339835428646473126958843599920975155527004392141956232120733111060661136497117*(224853899967430724506499004238154887402392398932072400548824928717216442230825849130757153249991804163535352673029205822363199978986112446535876183230043265843989600327422184839437178334477345573993252643153395165623183574329155043499454582943289762740301161345374659970912628669185882843768871023547804716447438437176890892148828812014709083826988624139110*A^6 - 13215463272132809960378155211188056035156038819217982929716203731574935923795785207094576893398905880415323093679510552568040854341366076201775245683168667994008443720029044016906766183945839066372559320182444759161343741409255262190744696159767114866715493331782221034775329825306144964195237623565186424422087176240386212962628622905626601072314765780794*A^5 - 77076517460661046016857617608815635328400773071195253940321176071967868544351464096378390048609761868391228621833731504151316305778899275105825092683424641713603393115543033834536348409658177035006242843210018405965732446067547028753401303876497357871179154997136252835467812820366927137301387881014678099751393791415202094003395792197655878972477315761146*A^4 - 643829879537252781748280094456933085468137603932858344801432572449231595912448546189585945611411017337291991544667020749616467792054328071795430814539515391248686603744128750860164645496499487111092469199112520357210516365015868925898230122256240610263404824988227617792397147681393992674885861757023694404107985569567021758239733980547545431446409158653060*A^3 - 1044500832399593610324713863313703494989683884078924760675681326027300066133495364607111787016940464562537295914332953251228132556809736815596203486785198383158399640583156166643719646289145226756442808266078353317880491033669997667937659356422717151630652592755582277038770904214362186621205309831306921276654916573081917795323607814090245894919273829634678*A^2 - 762745117517546964771994319946929357622367280131960434955501392558138552633526658888757722337769262604908161351941622057537549335349092531518990606533348960205763114724249933127026379703693019598301914825615058184711229500415291533968023297391876526414274805692611520721744570627243974377496533073680509446387152855215969134035256849600686182233785100780712*A - 412791293874545991143504264352722704150406819156621392421921900318314156594487201339583024087602763437726288875866939953918702536323319118090215809369084510447057955479670193205458061584050461346495516377517369940821556728248941161864300553308593297313818133778147892959589862328537069880772689194734280385570633853674452044004800411572936488992914599245080)*Y^19 + 1/4992763578093742968453884664070238519722698347088665057835371483311530268121120714725538221077258938648804422885666253030853953938567486191774318382465919335688439510684780379154536999234124683919065260582856270615043174529300672805310233462689066696984192164677773290463539165178159429671503219837604107094541593613112340533201*(-2864085279801405392765967259327133748344117725675648614966938867994091956967461889472906692629082464861205815426791772892924965433543860932923037371812152150462151920197590720928855076014018752382610090403496913733582366379882596715544436345843602909360296209759139508433869773982794112469613332525982668300086218628127969602276166715581086049993689127056489490*A^6 - 9390322517339682623653439670029428824660995367167804776564480464720672206266443191511743783680088389137847997663915102096254636597977388733426221414204579496517863744211416682982845516417177081539163643926758186903260469991682781813898596169891255974494857438867807283004884098759915534689602751128105229660993433677906551778552437549251652277922200378661322691568*A^5 - 17661364984028327223868857494092728808377050079176304132943472781080368718536288707915476088248169461385686639080804235114728136646274811879288914833446657803941427396813698589459021138762902037165654515621323025887656982638219278023913549469023694299998547351105174068825304659239271967908889717441125397297515835990912752169663021552109087467838716291924656705946*A^4 - 31031639943262454853584985011998898650267628121538165033368758734681376012133697195427104723893930500421362772680278351591537237757863045531829458191663650257257187709568187908084050929807574962996067534348371503249754630878594306128170068731724509377024244757777072054216915761027666801367836154248275884236034400142354509560075306250462397347866705646319707405107*A^3 - 33305071136699181548098293248436555010018523388558621783076862425777311089245347399145040374136918335698668374043233708162758815246101275658251814307091201335718366810308235496756031283333106616978728159971603377271739790664438002741205563970827125314366044163402036194009110851530646789047462672627423670608837685431473245725912563085166845119495748750111975266839*A^2 - 20995144560065033009302605965169544602746761898519407353786401352009736774580687558756349069892726158605020647676875421928833191243766199598379428713585887707725606208518058301492004794703767215855638614688011910960389784810134435782032353337481008383259098298362262570937528150152651278272671133615729918606141032770416123593030286421983592418316306638970124318344*A - 8882560561090569363817362595792168300618724975425923728590614926515428620233462300801737931146294166246810461373236682372383034589196724441606708104842456555284345666297845130856924248131045938162394912834476659879514015170339172742435464718526702631513734949358816435477388362102122111289150319590278443453538540899245390011977905583249394686303567169024635910154)*Y^18 + 1/250926576524304973076932663502729243246864918830994524175938165282959503726335495300073980368426596833335361072022227485136068652304083465102961857304846444666754384415289758588908815697969597773012629576832001339953182462781843266784940394810200636577566469974560257954100945931099691058880181412268958607375147422512261505471664117653*(-1301485321483924386242609657785976170580642740074972132272587951019149244543519454733265436080124992676003892696900239628169640840864535431337236484210936058835393355986993166955828717765590322292571043249509159559815133920226263645539272184726146530447367154626226190541261689645035558309443487203984578782578482737955419226160912836197910368775340580673013516125157779422*A^6 - 1195431674242495802445042536836077308244391471947917844797901087084384754169982666625441128271466338649619478270487112818215110327390558794887912684964708945890944781531471950425038405130204273564258560525235417119207578401007635432261192660603867881265675430771191298986871636222740134194336144059276698467341446354308809471699060173824503703743088981608949724549380850890*A^5 - 1946202665141130322059288559638620860262119277758290990462778691478798105274733954022121699593606643037994041210356602861167580749112916325130703564147281217973031247492131304318972204601528803715589274034725239104987199095129871633225855791948563826139545685578068787937219881493736691697075518440322388306728845256263491187315133298439998814913989643859204475852953794394*A^4 - 477712986318306030401718072161491101888467717329588874412023596865711983229040141441726821456099787500360588753765057789291277318825483548037090883720992351325221380730796998660269749674047754442226396628747272815670140222632631322898250140781917908296980338807889899216441279299196862571912618516089627627755611996677963449739414563510356900977237089553940379474873130600*A^3 + 1532802323656868285876025507380122367031247396742266531928608995836062992256143170391680125214575212088231048977027801725559260730361214357124590197816414746946067304780461444458454730050277236129114825546551683939169101928360965743030618761973634960069808721774288943075571230440605656919773353300958691917626980180827991621380237855392427940655987711943922277483079689052*A^2 + 1569804329046142005741721622948789708216211705692388913789743054197004574819174632963813215694610757288781213115230308141575593864620379381265259599566889262075330396479719556449243665921568666605942769497104642660634207493303437388718587243227724973125332103517087500038469767990926667589237834471890980095929223332230112802229451463922083366788518845290986874145314126130*A + 1185454268161742641761577773745815931616037504232734506035954723844398314863446402880157964486909303147983641228440787606895154556915558810137063665261566788163268945957723541348593272602557340478964662280417460013021069954778767241135618168553046843474783075993404775324076821789069882639050749270930288516797133298517319239859227186748338232988346363663306563739448871026)*Y^17 + 1/12611081182067075125064054879751331951750829174448820838744081635513738735131866818572369009277343430259400743531829926126025250539137198905568307481405409772923309189926006697518584471515788037264750706941790295439438061733160406339770673964211988533749074259004358095950876907955342621520826278067428171944266350043434631891854685223202709609*(-159248839136420528849409315947656694659778394355851319288157896602168551614952705766189388490429760285972033848386683134243255824880183828583542050243787097277178856321406130380183030417734656103233376537207633673924154186772828904011503077507265081038685049907271063206376160006806537975580985228131409258145546006965613549788684795292128001589493091427589507780010017922056094169*A^6 - 101576733619251991933797188787604670042707417802785165995805025913324630654938717284430504526254228748958997516157987512944425798723744683393707864349561252346813734720434506023040790529941275096154854880901897117685271657040018472907778474142659460464345183078767894023661862137683065361039984240341617250677107341666603744708670938836889603497294390823759473618035455846629962858*A^5 - 154069406616253285551023351964404248090163118356980860170355570509129362508305278974204888379960048818501751743426111725886037053188482727514557170466196231143674718980667903534099190310118279561108589364394847470580198357087877099989349693626354732444723571768814440103718090579546085071565676728061597948452650129915247528871681767706229521045291475584397583066047461501007625420*A^4 + 89286166312062251665550148873151999431643602435360088895926575186262994613106626794470215076949646343235090956364605597184482716960744966282660489017703133036033387136088620142306323223785651416942228386436660929580818367698646534499368510699827422586286766594092627562109735589964395453681134714901135624129234013876321845967941207225490213287924345579748744321563444421725472778*A^3 + 346136451127266409151736751509263205635592015136202314512826071405455922547996230132138296849628710827170670911177992902401417145584549446137522103219488589323468276519792130509600302937029149610186300993820010216779424922301924842312138095691471262321965845050421146355200456592394391149610548371786254932663357017462647389912604721099181807412409513590288923794144305174643718951*A^2 + 292055960152226082713566914911012052942310014439407879064637851816551429709083756014456050340174266586477475191597369816315938337602648709658939194123315545415818514888583435452576232310424444893460193045281051869543480892467193704292850864609724982136652715254371913046164733144880385484981143315200064102158986888836663869165781826313881999669223957482017954727167933765502519022*A + 187354270388965303716669130174199005140701133891549642768087025078169454339121025309134787155233902229193307767246372742504301254547129311946921384472726531175486295456987423579141158885206763686478376569410543554449889091874020038941755120756347402216078415252707611969084926573945658288688372600656751114282678654684702909112116428510036918411837049959940164423314657190117437074)*Y^16 + 1/633808386435629711190450898541451068051686615443395083501104508273976163578410324556751506003818217817178766316662115614227861720934235916867593992520769598854297638202688310682243986854417465513617816061267964583080936396802447559325730539939086222964553262809976756417278257036495731105552627686905542639268051266599490031656323038246038609272731277*(-12508215292182810129996539257194301962337913558858433270638314342931574971092275023298775463928393479304183994564643474466330929457922796504394593016714270786835364806331065791439769827462803997659837254462072450810968682544306783990583202417252772015485059917271408568113351875621374082290945403374307501188383509956471233600664928162982665101140854299037059152544416784210088327403067082*A^6 - 6563104359003942105547098280264597555967260466381120767422746661330390847034536421954313576042404535298414445187565924251727486129360466351577866003450608525503698499789916158301443264974478574562701459091070824892728305926513198871850793109319173601503283652475848463230094233593082253201439220759505135549772838726058296619789936835538137253998400425882733885538260370187214484713906792*A^5 - 9439487032083348733774591707464464750312807381774897709738415247140162162897484468344478982693761855542702254350082882140612189825685200841467053452245502889711671501263196015044608039675105281576550738000537626664847299535065421256054954832862553389657865593350089577889567004855913838719875944421301926630116490396978295444315464084808885034577920342056092062125258253863676847819447424*A^4 + 11691034671297734587494340854732484716369888963600822368635133821256528102825989111852087565961586329041382337516585121768459535881554698208091520769221519000328811333228390354534108262023479402955017364667892497138173898815235263131316595923687012041008891774006093571509874001895891215298028152829973030647394946556606797677157274287040034908689918842171413589159346113431560387489021804*A^3 + 32208765004598184229244360418092418330076875855203948938299947811924511773030316482420223802150855430730207643840578059538449319427016614350123925899711606700360852549989650334788492949199798920645187967959935675115634518086314850767347962533069939614056136972485379316052561879054820535971501506346027451732071537782609173222355527647202190242273742708908549376747658843239852469292558822*A^2 + 26105225934647030591732573966127835540772916421357975250600876531138374480960818867364597056655053398256950850811036301665125545183597161119222231609082486341062561085266884088694525106018990822155754841752941112296661858323848496440028913378928429328864977724354309597617066913427026834083036146311498554660664200009260952087296355415169713772622572931197412666718850051854444251978276718*A + 16055250737483658172666803190247606697142577902202960504706435500309537577298611421642792365236248413183456742520853484418637670941361975799439798217823255015813666590665667349684815350978926076040469554824457112839467282836600909774669375424758892602417765953220101043762544397584176335928635210655789698243745912633027643334895412890725478317768612111608198637662757613323636720446533970)*Y^15 + 1/31853975477326359113384374352793870475048272658344768606537935935372432549860415747320418696569714193421314748017419389631991428447384038224435132858590442100008029978565533860748684450260616265909076421351456611218604604720126439966313209739977212165322335003626740752787660757887825388176612556577766167958093601763474299783955161041290435464875219974223681*(-740406786198992142229521158400375125491943328473580188835758631071875264278254830661296254148584624233931413391417232160485694778257626998297951228922443579852929741856538636036227740316671741640141062559778751418668305002925028914238450673093278679046304048115758339531206270053917846958283499386605491867522736901169689821392467891305919711880952605114751968437839711303927079651452934089964116*A^6 - 332846593017999911914271842702198267621686458504108514424066550908019020311400704321238039225461805669492420533353974090105346078030208827025731595813239156002933772447826016232983338395727372331669600873835065347983958027030875485635319191668237073836825295517131104458688500712279040144259355664840482847187850725509879086250122917134828232656116885006558952345856855932221995057681961477998380*A^5 - 454091670005693409870101034435953782610773324480086457468380072569378190677558453143726943900886075322712735154033417815743572233737055856587144290499710106189058574074071439200573288079575684532859740622856404084657857381388063392953859519171064302224654403645468508310681533427472832498645578715885143378967303452315125332421643646296130277289720728697512924267792377629271460582780050667058330*A^4 + 875974975492881080647337463425501270145757429944168637796156247094981971943158150051524792746311375081707576540779196220684465405614111951996685817183124779516355298481407178391287665318856355388296814215960025914787432245268098855833547967802645871320291933833384164890799289673077923661709413907305376900370958073529479689874445335249805194255106892641690222831603729797664512235378423090685621*A^3 + 2103996556493417052311143116075703173438110792199024073097553011168993052169999695797051028982913418898610226688707713137647194877707521707054317290136274678579917985708583855921344690870509024936217030603495058985909812288447017460972348658279315352577610835030732036713923177161433910912967540542512491010148586374487194243363690366736829137036898226973025923337327792542303566709427486691670168*A^2 + 1669736770984604457193931692889043311147517457434561332998642107617863872143581976382917183604927436835788454772611446144460512373750975218577047684948609348739199543246636523123071295991834511285292166183475083622635571467026893849552217688317996079393638111458965833380386257458777419145453080906525751282332893144258382381344165139207174806076378349466537045604659322346786282958784967158476584*A + 1003037359845509017459593100190004916865922024986161239937758919751745199760711508397725033698875005621603610453548839396572864231643245365803065328304846107490583985406125561543895133206183229613815804155419233319959211609994078928210708493896103705018427927438568707280476983969525388848156872874714012409807329237457610001113699219449040561400668580708983829362523477367411967685894976374250648)*Y^14 + 1/1600918787800168454617504895594555040410111264821542272900119730750552289829809917230864210834391614127820687935541108607352275706454334704437686802269079944355634871088335464746802002781473916104720455965331837993825024810068164786528287509711890947797014674696027928970862152115946496413725767228950870690844770016389584822679907033236709893986778443851192393553093*(-34543485733165687187780142351329233939209527849913501115942098241552855458935034419515105550709999444098671872684902457820787589999202136919128958967674365357021484186928516253096732157610765711103948813615266493012501958384165731057217843739473585036508846901387813729038492291071913160949640317673477806185111322075530411493505515652269822028220990524309303573212681165351510403971063438116393853378612*A^6 - 13293308613700667431271258062667222885776040057807475413727986899161110986353128749512416046282626892683004398283722703106292586933549932044435831823515911264956165891943356923215397499012681270711363282645479185975574032662358643652510563191998052977581457365608117174457750533317631302281266538321929455218658088057778253605219565945246630812801868631711085485723062527245202452307194157101644189720832*A^5 - 16980713268264615242669102870382200504713166832849428682564453802387546760357649481550883264128042315522759108731717182498845824672426945907018781124947993439522400630808443105856933338244917846204669382493965407729833128790349049874085761772696497420694445224651424810599104596665561634359339289734829244884548534863806498871187360753057694937491289658307023467402658129303615982468906517246325737669770*A^4 + 48257934459735887417603891083677065226290416538635086096012215158252743113652414552167791975373102129006862240287424090766718676227297221269543340732790437708041419525277365639721106217153816931972483248793454766786728233651096401210749301537885038175332745591089696786355156089842813744155693560501587292460986163263304824036123134612002879104925277942115481764072220266745685659038430004517017629411622*A^3 + 106093404502341941713803740691708714556247710238139243663036393549581297703740467981127931953838103107319871637595137352022030396288498748269328112273979041235689831609588086120703898817269667669393888209142757975702712109004425687828847622230666446689288706546358842715904315468091496907518648459747095648268026758183913016315003141293231394690391382625628653615997178056751135926125945932254535458396664*A^2 + 82901690252484985155124937501542560352366634871306762793171829877321385272059844748407251400668417455382785250498522647249478582801674590506693022425746068668465584659324713573678583988415550659791651661093786828686424109793893683752845876488978183984384135318344939990269259155682456088172619864071220395263066892607072533540506198420218920184872436049779192411202980474584537905481790292409448880013114*A + 48912339698614956392417010473244602042229320737433320607965595558841471022885832372939694686980066197864108438445105767528309376779669710518776578129242501102459589902398047952068798346759930333803211917219646828115736385939301497135870232527182753119163034193961261120047726825212581868461147805296898374346021479615928722572534297317138047578228629677454069330426608480004015136260518810383891599753636)*Y^13 + 1/80459061285956619601094655770550613732348513683298107093154681134406986761537947800114386743918027965591560908760885620067066862125594395655368598505839940104662548199805731469024406636297463493708594226089813676481071769630720759454072359662338229984602596762650730543697825496737301161925339536858275993576623066256518622666242369711483327397611892330330751428388206307929*(-1301616727915717310098681232364865803397706217299637974383564122136193046869943858188658264641770358490829935540503265411968372863919820807013887718758004474302622351252117996277469555916321375283069915406453427361662885116941890572219701175737237658063387789950084586294906361965596021125282636913832527172550422237026579728069737960224350525846054145250203169429909329546178756571253938133697980818689213224664*A^6 - 418259476493253141626529538463416712999318410368360082195164479379296174679999543423621008576811137875078783953004227496096243307696434270750739262730744079866633779627721680480322836698242082567357283623551769848412089089366527288555290939841853385651521607458695366669688006676097401318153115777746176770313202534891232760322397707325404402858526166772646055298669224439256407209451614042618865274588439069093*A^5 - 484407788138082112259228318062315906632043072815221168825117397307643551010639211757752957419746708178430936481243769929076763783232370435108468170614454279195851192331806664612286156865666792735972519863932556504870733401625359286173258300228059013459024179251720384107815201873075676526001529444044862137578299180165654847296660941697079929164156313631061905859532641780189233863698968548230916661733779458349*A^4 + 2091545125208418088048581248386323458131366372868643033383380618792385967362081768676727424931011090664470750741689262711950547936868068902533570325014400497906526653677492219938100400448193158243208275081694929402739955645842779269045016660033994930372030572037212059338677025089103594222093999072184089404462545318013690629193434091015978615788905048242997817704809814983756328244847495583303639838187058847648*A^3 + 4290867934992183142208555367662755067785107019482000227069905460785911559140626954457829960291611193491914567087774877517553828993380471916891362713919053695124188491101979355904314779045138217505520507531820532291019039364647288622042537977467761934347913370584802535470043343031250597367423096156603708584827329619670265721137884708908594711412730206786880585058121441662043863653038171457364385634468811023651*A^2 + 3308628969990378118952413743973940656734631047105902734741198659585581309654577071189789184749377051176443001031593249144300633394237855967297397476893822696169788778298386664934864368868849520952857645000418862898117150747588125741945685087679743022326071616836415114143379019872832715928343678329951492677114610501313198100941856135103649208916968457653318196470061851449496148305634075608256182992091890713178*A + 1921258419200852182226868797463624709290371739842887436567522689424484754410313147086457098442251853978510389239893297421589782642452789591821419047789951601575853240254629734736988449967462520418004591711759039896346195750962837105382720273336556516963958751135028678218755546110002666181718701798032098733987840294028207761966253615941859931243464795257710554147132905285912107222354708939920949518741952307791)*Y^12 + 1/4043715766439855943612654067733088584142899415166421481087443901651126464231672542049382255038329677150182844505232753820268509911251815793350484758242224519296955894540891041873996487020589644032371695170315838512710558494904554356843019717744856866492346492034928836153884129799774608873005296486418688373801581624942624533447010327805323776965530558168056412817760177198830002237*(-41514431872832011359509079756772621371068869354248840958586766129056227783577515352883997141468395304875288857954744539384319108214806218850570576276362828321258131896058104621117933925207537621464006452713805294497609118665562839147466252420025461118814003909870628423930967241161191080078882410650695938952782727158017207617775380516116604501245781078737370176855645091221872581987430045196219151122434323675601353996*A^6 - 10932337688169087849446250549463638245463967311686405363049273916387927491087320940840708474291364554055100019159501174086142965353271365035734244511559195906521272066484931707458454341552826280061147020359552147373653339106364538878500472631917050615072397366658687806280074284612676187162039701505812391544863244872399468372446289769280670103679573237429526159054862742449460299461655014593644510001457294879473096222*A^5 - 10921093825737065162785306657059300488836183197505511864619667200402522486782730675557502775522616011200111534961145354596141467783166634928408511685276180851926203409605914674325301151208705588982454714714419061872200175996237240670376672870530482225331818728444964451915612096300238408176269031873270028617499744774989716491609924680646105332833918116191515536749585849851988322930548290812803652227875929444573451868*A^4 + 74667834755848035504922731995119962704442850400719823616576291973593512868541194042881286465624703490082209355923443572710837866595451726467229538131378242359726280293701174482725598051935226098254125975130816329895113374169375382866363395982381271329225815058514918056678222645365251660159004764072119164638526977613407551282181796892333135391911026092674651789329454982327300250018968642252249515303774949775511569812*A^3 + 145398411198545093693184029010232061306619345189304618596936421763854779576430225722508130577073266294595323266073750371053647723769449329506203919361607539831545607284733417047786523998219713742391693202299596727517792483259300267043308201030169124489535261582612188077750661210175531006897630699566980305547790452612902733079044141445366144791566683943848584415658470889336405913402488564174137854744823493601988585744*A^2 + 110913031152895533227516631065118748041620836170797023166202813296496973097173988116595756135670696283553250276221321518234467148382155289704634394891202050049428991493566424211966349721265397129643560611513505196468068007121144674962122231999582131207459333992055401038278826587724427156677138875718719785096269388111278212680149281036829508598088500686059418836899869071019223120873225255549306057791721531753755721688*A + 63556554886650376789705925715439700111745289364072221431473866559056171294657164732289046934282387328173722719694252384384207448070810463408648100421970866634452535362442131441501833033448747394743664893762794458167635817773986757306785368584654542585261099296333903397413270572016283094869502764687198249337233905570098490836279565478978100102822462941786218011607560218749199360218595924155171069906998469037029878876)*Y^11 + 1/203229281306669901326449779606795155915548798381103014616831253243709101349058002896962581990975889945686778358834746518835007245350719054488445710555429906728725932086498512649728534766494606421030070371569577438711248422496513322807597397654466056873586274091055531298650224751335951680793770460095144220481003700790192545761080117746387336064893813965529762102384870326948189790417264561*(-1262313541657081472435146724740331887370284687820917585937868757142536689456570141771822143511064773703078678744157000995816275749218196406094611902364917158618773454968542853732687495510954013889813027552038431491339918406933769828045163444587945054444645214599015276045178539121723921725923143855626357952646443329127617714382346185743223809326250350742140978037869751783811112073643442944141966977054902045919031479295503275*A^6 - 302961804780695466062189999600223121183909850717203377554523076729875916652776296324869520110924122755701469235837515871263007747975921174453613901688799948744522975121414594367843056780661005961708189581642729559367062359112895123695616683300200631199354352837378657504524183383870136664489505170298371666034988601079655047235127286754999082347332872574424710158485404423051192386399636705105000391748520216137745967764503910*A^5 - 276674928113391269646867824642393141635519512062314226248012545669473650125977214728102029689132146943880173701974890322108489210279090814933238528451406111539687504242482824334102988238194089733684029935509891926053521072513714587137892262007112072505576440098543316357514843857630800390913461552746190867243247291362990271870949994766023707546831710808084900667894729490637836214175306982338664823662314796191384364065391640*A^4 + 2367754088842826069555302980173714771291937251557791612769131921194401873773907112133288691707119073509391733869442341521761598981514708827713640839116758026982011718359934236815693243536104082983459309594068682304557685226959925366225373023643918234334183409205162333953152923882364070583127107572052391561832743118147886422384894663316051385238561835611181405647195416550553652421336714707235648747213693096123070347232620012*A^3 + 4525578537701613019227478500309538579335748646573909365612919910750746169684492241017527539809873865278130362038779440903204382350072095849783752625259562856905803795163377903321218571637262001336547885858976691994843085209721681266525800924949060520856894246539862352884671689089772456451272710407880885069948193468578058941795284082140877950550919297631256256900393578303483310998968837615043756005757843743979305432175932829*A^2 + 3438372894911454179191118983227137206662897362828976204440746079921976441642991927870183800278135089009989787011178731877926131976944559514309702153508423525582801791449682452556623122143425129608325785734185040807231390835647351216953532749528068583976347904529340642798541985174741442158575512111197306175073138015863384208257520237607579938235343738953143916502301096250020408448710171049530700285090241981572940689474702226*A + 1960416972153644132754913245839145982528681730952206160242346678002343496922492692247896346505472843597956075494080906121191575604231420323254567037437413623123627956232139551641307394968871841101046743253108849340378481556230349114848709490719286676946585857143633171892492561635598862094704195108953803688149626099783687262639260739366770743088672671296386162493430084660068958783284965179146295882208575948700675610785408628)*Y^10 + 1/10213907991062525154369483325316630106146915033123789507072479817578753932183328609669698984719311798612493228157569708785175292392220441828590192408717455690157364517277642833171227135906828553722269591328073516102354174913996158892870338813980230773053713263340795717950721824014554080378772397853296143275577969487509638845065289894944175294478244741651734956819050239289889450740849774421759733*(-42689087832050666629104667809910347602471719702649404544746032231331979947907360336901228182843656320460245032516757869359104615647192096598011744498945430150671001295475049248644585597414991719976753319638423485436734809058245837512477316117269306739466987838032708463327525925673690552721330636808681888818038286431940216231172748526647212065259700755717063165296471000246459832839059737641645915999606786650813577873420384338677042*A^6 - 11771896888312544236940291275041929947067420202550224747554202551905155282452875433777593520954482764135333359619426475883019180253810576776278734697130795120006792281440452578167046493457673858725312947482293804640648206623001636528058599392289731878801323219439608562925575566848600309463288096496571895093435725721892954188305479347124444971241766272151362236279071659064255678386535809339822642045893712918515998560336754260478234*A^5 - 12227399315556252565164479599111267881436064820113013232007678986790725732876219418790170290310554659421249448591548007845974310643332081817656912452149277992678202413845091281923177266536238424192221945460544454799905284094185633308691083412096134940954732251494027852008365584188504807237742575967406808555613666575935907243506071328430745057181541305670125586014914681737452493399965430911173431024814114285425123904352189591568158*A^4 + 75027927888573301668856116767640811059447327357078250911450757161991121456451852029209739665041917240330528068812169634676899512833926870761993257642100118421264770895718362160875854019143877012850306094539777748423165332342507140114138527394269889648205633413890681672233301284522361466918667350378424480844491300948709788618729028540851746601058326025166000830639113137066355834605963229307807277282777046753442508544233233915684010*A^3 + 147631178859075935042559002853865634723091326341381501825929269849557319973452044856833765118338863438445339652987638783646647096954373000752675287114810043127305821492095012106873237211829445823282390794280543339931832670534634899937447742420313040187079879532478405676369460620465232040879104296205581963084613220585558963363407421271906892312223408693170913200873468225793292967146140996290826118394068544854252390714366673699112996*A^2 + 112865304597199807896553846950418245647449482332126828563061396141947866306013738947258146375642209203365291400424179433231103614875296171268735145677801682453451229894795369629034760723280432981863821772313094972534259805721029533406144315809044170764890920695922179617658602098017401015612934341906064007813666385519405798106882096347077362336396377840984082050440524249214902264367894606064489181801107731372217067719073553171304426*A + 64853051104508619962747227498841066081053227091066526580793337844349288888969235503807207456322186634781643212160487473304839066118387250995690529538795769835173814453405500433479870314098549615815975845274481329473885154608118645670019863482821008150640493538168544259540561026872870908269456354546085244684696500288914865148444204207983537410680129138555217123902063991409020840122737524048402489555979672870176606024220454244080104)*Y^9 + 1/513331129151943915522134674546379437656127281521232168607292565513303346797628134981196044068069362498192011122884230775319905459338711753104702805357519550101080404249659189224589691471443592514887172401254659160168469547598889395434298810240975579144364493035784668254940428819580131743042603246248043793439591196135642267086150128000468793991178231572904203001764538335893946379474517227926845014379849*(-1570808602180663129594786344740404417389750056451243559872215783760566214907919477100588790258269911893304672576805519311622271717061071057713362238246126182584028464188974418900794100011151051755081195479882929849333740276882325206544960868214938980577285123141882215642073148579344707105483489469352722636727455401799136625717351294591292525645084188666228002606755425444792986684211437572794351133446269517275781547518800877724656252897510*A^6 - 503897797376204356224423476490281667573284507105377078201301758328475175488619344751823605619547697224620465558681831495957162179710514580943332937132482996875585149685899132595405289682536362463509949798362118953838248681929479619915691925622521880663270152711701360553406110027299796636386066315658035780445409446610560764800310476457069979911400474394952869052218461150491064040002369914966351380685293809723511235119391216682311773220626*A^5 - 582965946193246050217379002341094232398463825447437903235896259435677891919419266777065129788905373947191780267410593878836814515038927351990741025892322406304106900243281211330508745540718963219604116450896492720707512927589031661867106364448623934354114549625352731757178763229756493660641283152176368746233731657716247742743380756457676884927989933529608402951050101994940045774650689554057210521368186159813969210457899411625030942572876*A^4 + 2526958675555668550849653100995893304975040283338023473548608569165146719003551679697679985929947657405208053602256708936904191316275976169239332503058440397393150026407630584009910086433178333175576044744508883328362352318836480816108591131675133985517864475926001331956892145953260878677432363491909351815956952415327083412880445643905368302718178700129119860246102823177225397514626445725965280920877436484436323376487371648290337892692607*A^3 + 5181340562263801187091096160528866233142091348585801185924916160398061551670013284995035856590062335125243823181885274252200202539102851933306128739274136827641009132012410906667878961629913806756697891642217391104243684902961784035645112715734399450929268506610953923380477716464848622988404905969675267151792373403353086653800004762183230413679849676585903819369344843529633856278266608513697533824835605231456723877606768235111470833045801*A^2 + 3994829226864651199998711851936541480400002856945452348011402040402284997108971355754905991231555105087579748450046289873870031564103559462124926918184727725795836184443113834404882289978341214155193953534603104646632294190351211701553248169407487931813329252114794342731043519216775247853154857465943421936240095666675601038077281478255143419098852593238923920925320204572307199407078619134397300634167056022436148066667232164091933879660553*A + 2319417700000494625757215061840713907518065341165928658438122386697298980695863087277014636792975938230549701561985655888737951560886844015233113051513562647591878236479534983277517920676787761873198181780398963905033308174597649255475316282566451785717695216717526043780473069452329745347940107533302620588116309053263527269886858641992353242966078526831892707163199654001075498464608733607072329309409642340321230758545397028089362452903814)*Y^8 + 1/25799023095468242359338967146489688735831840689440006955170245944073571808432575082176104786163365628110346499190505183170258900530434320239259068140906901497516254314040796763986457617225460059123602799562393926568682431452111005976874947622927893428343165342310596753744213583457185698888817535207906236117008026633718504248255888699004344673254717094837292798385441261205889759518788398990560456855488213173997*(-52579955208472144028163977373466547855608007648265394642278765291892900593441401394017606639077675353098075916044212712033650704108103522780474448357435565330582700247156328012623319788155449628317345845129693383423365695137929745361334752165358449434094993813385454306547067576374021059237458269881561563628741056388578609685870636315000893329095130651604632973424465968771486484020709242609294946797356808321664627382043692019198219915245448818346*A^6 - 17387677382573779857911894849620366393463693136292990723301280569929631622984348829618031939998089237163485546072613056402846032978587257363011654574381918222477675265375078265398743197242521361919020974064628174546573941786670016644909743079141302468001697513378072873230928140717128203805503395203038089125916235067108055951666122506703552505569486765290792279887282949213874061997249572183379498809052171708910758441522628328197222197170668485828*A^5 - 20492938426972440552941311117659317158159428436558287101330613651137892732049525361221801942163030158821240280780252348173991296347146038669146633741357131680558346755528065753916500280599536822901205798215802466583566177987533639646186397536502635999443702006566196772887171086799117241851394477063491594914513196354982374928393812746690682562093216696298901725784455193501292707444026234556387508153810268872914979146810612289468653294012880668258*A^4 + 82864460681269270881707449866372627634567007037006328236737837005199247480938445594129621282744163852945711995065422021849552999352054181275137630187442908100750695662661116600266245770861897926220695559708272512281388967596168762746438709561693744568476728495361340088160852709791956283026473536283133363396326709382796141665602104185156725654708917406428798447830686806190725283662922454378109337903551967953189098770926024929139932016010123128864*A^3 + 171588732868781709164839844076566333192345111698499494403046400323179451405591678245672052740200477233175353905692131704658662880087092895823869844360317724907506176685428673834792930821182790165742845114566118356227625045166738023279725146535087031197951564713943671081367581765686625736936941316896387663992200533247601654251360549446945152853558059612456833926906962591347534396609763889918583352448303975760024358481454163763568344441716353355652*A^2 + 132555100267329409140320813493288447354723972855713015649707815501716831492555388919153553100993396041978353396593448902323602944284328379176859576544484138429744732619335107981455814244472264413730168787493588257146394465751542370883179834053046008359931161376926798560630534523504823959994358919247697858750819589609295272855559168545912652877496573840676897681997826200562151797132196438940908913730649933067394756106498728547467430063692779023756*A + 77145532078453384301334002026009013521013031819295036550215905492874127528610334375506140679352232117649037294171904877132963359849261230956552357328498959407497534612535563901099821826936260695033915659598919692449925549620742121250950560803123628225454850144146957450060608296559826350895334396063331191746871905079579422986642266673927486497344288914375749874830569250619587083961242563195827152573800448675151660050811363855082314526426979168032)*Y^7 + 1/1296608670080266984312502855813537540438939648457432409873314844680284607847510205406486029676552096395948084204680866592545579846580296179603654927356310523527951277676541007926659878208770884600817163051355170768366949780089061900269097892005334083100022505961609114111304634720711162085596232791808317633799103603982836173589569611796661401818703254252338687837773821334072451446052521852252733940347339958574039447841*(-1402429648186275090177336388903825952707062518097282311336739638418091882084261710843776383522703525146913999325812342876567130238103920364780622889479159877823810391991895549473448681157059654112451668859043100755222963742501906886160886064274013551793477884842265989445566707758629936415871305898786155060135234822465736313552180423990466134991688665098466727591560374683861535453129017330164454768759782554560192209528342844876582568129524601976562693429*A^6 - 431425781437856364568331878179860016150702925852040450019634607073452680937779454158359356289166870514351074554045492628934905454643402016897255370338033052427107318083948483033935527201527343860497708852080201401566171399331216825245233742780965163337982577880651514163158400739114523703736493622534035987265184699248001742357967798757667053775303459977148520955341728163418368648529190860050981817863806198028664256558372378076404511968325957323734004508*A^5 - 485759267860172836593219561476272316638913269846223276537818190999548801266237138623733451021154251762874099533186538853046066912797452267464052236226068884951776406913501730873460246941193187049140147113631901649523935916498671159858289103691356007169717775910957334196943365551851385476207737454901805605341556061441541140329843036433126032467768051639523786152447488313210194135425560640087760575812137569900538293140082954636066783955275936724535533880*A^4 + 2317099435693792676480791126083247675065914821498927280518302126356475874168626778853381198817405452410446131316466398448477541022072062996529330353630245172305889446545478066215492845979521819721536961477913694502451033459073243689559847700949247788648807544463177751012855707035610104965388269926527579057938464892664020887115461991123750320567089675842192900248603622263205011746192481493401520514134223633185985090454584775191328274551107483500384661981*A^3 + 4691430087009421981706918495847775993102633167564148286432803588956042145980852577420186209471148166229100439315119457212667182270043481549395647894367453236920287373357784191202256034430467122564313970674976373566206143862245826377390854799728350265805964187517249527285372286463802051527771954628462998160236680089554345709883334413889962321181208595346197630546391248058911739633837089198637755467101557018969847228548654596281495760135554407837424295860*A^2 + 3607900480925261890515939490407051661078924070415552105988064111561928536236782599775541948102528521275797148340695820070002403061672850288526855515647727452156230896759267377913749005799650156747836985076753753151097910320368229223758354762984393532018101407059956616789042458208363163661929953440676599267511149776777926093991151993897570912827401911747936203062950113561352285291140712725329238204889936528156987288820772242110623898823580645329512024902*A + 2088263322413820029205109410638014599009835151547212164305462405053376759442681934086072314117524798674951114729979707415479316898463317189640189367221771940053808121102136443667812151887673496369881353123602020639212549767524892782324284318364187235681199184345706876263625026821782532295239371503873402401853235766639398097370776592664475026151355516451419557998601713524300445191023369866922537834833390309169709885007689852862231318907550018593640549988)*Y^6 + 1/65165027261153572351727937090128127824869872115975006299330780749628511876284383821360061423243728117928667801207313841294085156845164394150218008332784604175925522294885314833051492271989952183124752823944649894300636885496054417704005036118592356631147335405811366822288996230939141781789486004251040393480309940281460391502581789796866033955658684543486513147301292114620343970615634284034176071768875450047031878993683713573*(-27837651722241295365496661303517073022977236380063731468702768233281431677921711773983386328184594180238636198197155146736873348329216895528524147917955477549407405243380134683875104473851603963497725214409712252388667443777196542921282736813008721637686949430907225673314582807253764816603738319739716976299944364837787071834694814114727901899027912363013518735247851786765652951721440754727611746934980335368808375729054264946444489209262285535461741799498389852*A^6 - 7156876613777098570145607175226474725576983018709485509277131624781153387891250150414515342861525585701164535868274057005285721793769741639153814783928049249115850667678919668279751949340328781096787690524150549400370469433149867396191375554816601573961787000246705270794459288810190828538225100372738896869063124367622169371126493445494670133568918547312463317038039334875941779704574334299057945631586069752736687259263234477315035397257691727282808647499376272*A^5 - 6996203994378534388226557374212211858665236956784975672939069408974066320646416647007999508492262651820305030270962086252222630376563960195441001183052594699390779939671811312310195929310792066564648578486655648957918638094877092816510336176491964658564291823956313372036865397144124032428396436076854248261520535344026109949589703522772305116920459788803970447198603039020741194686088127369983186878112504805673807618996306225899550063804360051892061583963632318*A^4 + 50643411442574324963447731058382392035954528820635723849305400794459922121825155727530286039914330045764054896487800769444680566789989469155135117175447675260629521273591148509199022395792711369158360850171172925754084226372977508169403539448265308853312047952035556527895570447193206085587673210066244114160674944184145620156108740172214639927090956614242384624439803595150955330037893666408390219431958604883213350674819016827711685381003733070266616606432536866*A^3 + 98114235519051738988577410755725623475841990811035023110468579427506844950842400450495951922476032885899044354614140415231787358892067598332964950622591886521995717225535047087959293543125408806654093705219466811079431491251414572262747933933080965793049819635799947318991821047498102353256601303077367637347176254691828803095764932460528724177410471859664940617237525034368335710364034620820550503490186879149377769913281823551707843408740378856898397565874631926*A^2 + 74761985436770529779766644764756663102518812115753830869265065415211425876258844429154037020403065264405102301812817186674173754557415464443753300141531659233282537379821615235719154248814427773252161196269330545466307057191224147792664076598164711957232116848813279292373154682190517758001015103340225064411387919278476106622917364467685654630400054586515604943795938988177152753895234983853897266965824912121816949338650998553648901223547013939562406113310933710*A + 42782612684280868817258486124184408618526370052756713633452089984541595350319136558725176124166366845793138315064774549798791247144230638984257950349896865855943625541059497090834289965383882027376982687925047621680955911182867797986372870905609644211297988470651547393562071024386831529778089005474033373403989194876623052959795948582017869012840407094202971212408821273299752492982684715576142227083650908668388390577476942622672975611285145278394398276738628968)*Y^5 + 1/3275067393837501080392477303856325225013084750907894013267100243446209480189430005166256499092638719668449236572470643023391720399237584914914546624343530274257686223549027781801188050334761432286949533037709883454205806525015634215852023417515128944963104233634044181757041953891339627443690422444407013400674271435092471273537505228445752368443293817696825982542265146065071322153430990475606674826291946118862580667154142741988653369*(-388699497684139544331550102722478954207290616207958181732268083015973475905796044261868338917973144725791327582826332779227314119020935484041328981038004758670045418728444751569657117943714514278186838742902121559595549382627253312662572377721912986732897058029297311366816268684573362915560442593689117101970091033218468373751477552649794614205760394525274495955392124215170895738944899640603183372520602812537536233416762384859845602797253961638819026616026753417047674*A^6 - 66044054786359951058013765599103502946869283617836126029223229473175672705445165179743317375009765669145161055537657440137535571557014962255259800781464209151445945509143639141130434384144609494159952098345474578405892388731728134987396064216360093468907019128100772580670731144942572582688439720450560868901294415617721751301692107244219389028484680510526793327908735874289034321294300473325825170130097826658332739741254619498182399568185488956564784300367594297230242*A^5 - 33949431867843178539317637795590117805866289036645547036563414877271688539978200852848536322707417000563786200716813076682561285081395418627556393055981450415231388341095335505106941699263805159750303624262570431887595659490583835426488258102858060658891873999047307512332834024271951818504471547955807819998639282320478008709179491662019441352531821359442131057497047375518233596615758602617081465305346175682401247567402593163414660496451891150943521178716627513216030*A^4 + 819153575662684172761686534292949846159653297672991075959603508025702805419068839041607284135166735406974458712193911811666420942977721670237639439844248291690390269216255237251746699033095430240114521789449618144977002437293074095623700319854601993315551920809342339983453736533033457439828850513067490420547634525815528086680563634801963731320774408129389974738720580983285107030591842966354244444332659060341027318152334347848771940144335102150484530851272801619026966*A^3 + 1490215411736929215844197665688511895156065760811276023107852970829417100759675792284600526767269861032850997279735423058345610772290601578611891013653125694912662704287544286000708412076881862633396252325738493403109756658775079694946949419615564732375425300187395674727918196483034283776210876201287414846831721988280237048187523634145264784409057656484092264984900445935800004540001461662290183509540677725709629748882463500972455340637452401622575231609228340826968720*A^2 + 1119709444242871036593821672832166707997180350613342918906308023631561748998799878825385955117565703371578270159616336016007163463074699596468434934268478603877244615694231071478722728400263250297426110284686519484913785475202610126312483898749203064231216252606757647394147116224896744786114788230518461327298757450098414620236962448432256463149968495570840082743695294892952131396610048245943028399742247585717254719377964053129862846785549380046612561380759431710386660*A + 629451256481978013171941339222567997596910036784830354509770347452204879373780132177528004613206993214395739903342957950502678613861914042564907971064602652180602941579465035177187318136158153777118460463960885620133547862308350477590720160111197206249230441875643978032015521090776714055122725460883535009401813733101119817722164356974721053159419334249362552431513197607287810336181416493078255756835995505286970468700893083494991106305937141059097462868414091727814168)*Y^4 + 1/164598510658057002685922385138508297543944539104620735437160627191432498704462823239435992942992288682949064159468767918013701323586063702245775774717228234730747329880496886356236544496691107806233420839734474321265298497241981570248904433074716478817789775618504175091087047641894503237065247766803397233062797769521263481166425435259003730158098588184379418162386236450991095957567208851165535470573546421514939878886608265096431066417830557*(-3491003301102340278011380988789834616572339751566348132994625377321646331089023489321935993610809180628278416572996997415707335321999782072921748352823353324084274209642998965565421621925969289788537610483484635282697927476357984531165355925757360508595436314229578981886907107648269392554185373851546378134890497775680093685559636624028479447830809853094784941999115145157135723763175916882576638460955146431197130728689813566320450708646590837386921454641767086815601756456274*A^6 - 6567131015006181745211205267763756518507884017371636407968456611645873706998520886416019728393845827426310673097611515354385619667007427806298944896270467314158779909001451905726301396743552745949154051078219448355175544037910441468736526423348588349754448628101551111260305377639372395246524924988576441045211109784509021603301576484858235639128811627130963210874827770379876591327625663652038027860287441346572171962717029401834437741476887920714085736412072136510620635186*A^5 + 798395590736216008097248849384170271074380951816423169123924732983551589738350923834349495901529651394924301343667593729171885372918621923822739918377220209774916890639979501863132047242567388863187110349795732607131165623893468512760597151811800424478065535012942723038572245916267143635431129907013420416756006290248254722742655938603238462681430537649969926127634945340038971052251345711843229903810072114541990770962296134358763088908348283077291536398562346021632270668064*A^4 + 9295962220340044804158521014453339103092673962270887677254607527277787087597413319056880913218266030781397613023624825527794181733693489245247961066122515670355253009154180644799207606754979148009292669644372962911075396732443013816544326066867267987627346141634516116555516630532142833957860901565156359731181449980921619047539588502165685738298875042571391503188910945640562056929653678626273458547028786718790955504633737036132632610736429603283009877123885490029887706005152*A^3 + 15465261231110731071469082505359803279173931378130444746942909225167364784258876983933139795632215440971991190472215633217754324968668188553107828929627710266965155409571782964322684358400204022019710969649935734465378958738688357716848489876966476407298979830945382366998582949932126706711246330797511519698025101930886512792412394992508143420412462938412975227010070280712125670560605479342922170332684969134133945769765935505835744168595906461811280951397288144967106943450932*A^2 + 11368477154579226821555807094668742180183703158285777918264792317941043446187739098484347973692274430876449652729842022521694922690360021837792839933469481377340688417091362420080039833413218204638511411598918937875915579591487688887394358416476586349814194761650070313738038534019311113679341776902096572341945119736630591452224137964040580672441376442914765861629071693988783560009054991189401603055676550718883859035856559878676090556385057075039451880041698904653665401441164*A + 6208442722628457273663636371280974268686751095055419898270311229602664662373914303177849950434975557543423950225393681489678281955791381497383406651589142448707305978840955644914092929965830078936125918184919703948218373091759081276400238250418079079753034835119266702913870933066690065790161182292715917409381038763782735019718616102142073699099287863288638009503049581840756868179383732833506722460223151843875472274302565932223578189960435149514243629807455044677528331825836)*Y^3 + 1/8272400672373693718010229586177562358903334475380601466499796970900255665811323906897205823436532423218954262826981789868232255846958539608844417911854516634194340034742496180826713133851560020754392994934679716365290398935207863582592662189404053752397855885892890612449132667999858964097096786722136778719323442628881444663426711345795078197483417224195714570114370078024442403163498533503946593453465236450458188724896739177454482646873848278725521*(-16156763716767148819190237279382999839370007640151183278740661809126246781022382240801504252454838659200740605960755142464981368834188055115973049129139734450024683941109594671518921401157663316510774899368739058848782491951660794189257966558152841398407276076030609744003257787403698543170194230945397721365573925894990159085347744827142183343680415822169918004820253720211455089536976658707724336593064133654778181310288423171848293566747262098346874854251017876198687440409749013859*A^6 + 7666366293985633273373656447345745359561862051976301307139945134966680048195459746885188247169501959801834039350203885608496135344720665507589201230739701127751483158558669128847761207524029324198707050707727034762600514885054291765402565434609985341872019905153383416426440256545519288095423201151259753707259425521375074709089589857939459815501718861862819088434737185339558787746023592606415898510967292364310002614030944872146854410292774052859852088142405931432649034295565434677*A^5 + 18171715291633649871867446387889245915202433422202206518214263447767294317686072715983157922768089555138508269387889503344170406294459231740488200606014633744335681503911890256805958499244185795292523216946145979502898265374567063297560821464061035001904223348523773844806172679026510937609627488412886596554624567265200716483865224185850994475299404453202311447261657561435998328560119119713840284665954056639156571014294596067903411017409485464550028270609094607455154888555414756306*A^4 + 68464068964542619271071290269196783401476954420082608928908898000616535506763744172103380716765777411174723659152537508405924000045939901392960620583066553065767962401711732153398776074255358720487701493441707432427964569673212968889880557462357675108353516281984915906942468310065377667031144287287138298287683497360067904272371467491924214590725828236425757756956989126408148298325983662149072395127394681488667395256212796298955740610866042391440151030684822373180768685773601768649*A^3 + 98883855579236705160327516200322298235911619237088164454918614991500014806845436125729380302278823117758671055720466452515139916359696408632709709553992142912603251398928090888284030362197705814312678641875654278194755486480379612145916830941327068830131401004073866370161108337726193181466385527481073537195111564438572869880011210153411265686629548490386389957651221380112140073099903725150310298339730638827847812009053065145099270438269654428876860970005994047971835992891995963696*A^2 + 69830900691613934107000160303495742060225459009420109360323692129526906542792813327710567505372692148153274327755526178969987773125968347712906568636598991713084283860020375630475307709112213641659349475983156523549718506445008147735052256384407656201296013691913084615857952189370301324058388995715745100493268915032401836902608619270516219305946402010274312074592482812541399526207308485779098235370344862513565758651707230429186470250094405202267109785450062182491148053177276555774*A + 36018137765414966374023096194584777597144470671580352556147955534222836194328704626608934468579017718768342575001554855249172128158927865184755655743418285171617441035850543431763664336880117872478363299462045473153975114683174830977794826489524788265589763546454967958521570554298687343705889766847896837867231395007504860777542368117548304997083482075529408048764841232764018780681547565819115922538002565490100601327408867333687039483799093833946067315249514333442481259141687903698)*Y^2 + 1/415754751429392734685525173084279996444568805940405463675224520652744506965895804913006835826181888662356633945734380625232479730666002172463902024168133625290720753766110214408286532496907797655755383122255864723111732230076820373950711893726164971902860318199566848723670969432368315810116987453210846498125029703784782976611066820432670367188266049474741105237680227442966561593638476962263623602953708887184659523219862737107683793954166151106146006870613*(-3729714931439493970020639670650670269486439989931907132165301723905672994638720201108896291637265145190975610101969228529234984130621965995295058880569249843189436354416866002805071038842247528246432084869041331995361325320588030913778997150275331973343069771817934314591060416185767633122110716028179230193127870277394383507237788274497224352424781596629419718875186366207301859023809702615158553555373464524756982259454708297656508556365648691398235737377840785871156166082631803775440468*A^6 + 82901158156097065013307371599938682969560415205932626608269108473692415444656528071735045213864466609707742803340565896830621835849252137563513511493407500637044584159630461882939636572134497589574619997496026104246910862245857848146306808639431466001224968792140930891815810819197022406995788185873825388620486035188802520177255884463332992192759011296990332222074394534956082150741844642051768625263559870266762108145946155024804881366572260414550073468518462240705516857530450513875854272*A^5 + 156792965774648932386847642289998781055441453610729890917609566458950145825507511206782876509434280656070826214515174922980609011746034750577807680788549725577248654067884151264274180325473571937790267086657412289244913634351322298886897101705222656561088609430674352370336323827109297831814447412975572070289764527081619475513860253896818402839371873817346058198213935576155704557240687426878665600720151637110127132600055380999806218381762542614396061244117728814798863281839700141313271992*A^4 + 283980814169686298681771814288324254378133824021683418143862088274122385706428819938893666024097503342713942386903022322768714833671431102978656231347866531304540022157843285913298335502270618312826909124716639764957005883515060079691907543757251417334805099022734429682842505930199686336242533071114482982891578999418466253316282601693083644342055107737243423170567693368971854236905903426244109468145574652773939426101911762830455866438109945906372880285764792906780560590719285304607153426*A^3 + 310689033700836730488744490288094447958864513095865900468697803215109456841581602722106532667869333799940508691700409664620233555807976321483668891782222441933418179535753835135526032369204933258689597421674386304326484657330008224835540376970527654849853284424815494773051911932212043559012536142599485405319433646325863451736358380485111956912693414314714052143050846220326322460354446937870649928265804492240502565852607299401649482976226805474713158985983297755057321358537212932274743828*A^2 + 197596702813027220335598596630629966259865526699148492367350597296191668630563371953328916598225026083884296460193433395977142044478238827176762700693301814573219580404340466376695127306638022574103233013498044462648756426205495251107586744382102334462717702170081787682737181258988229146715049396544963488114923456867060640892793419107114475913316158463200248380460169268197120416743343604881610396653826212076483382923636636634415161947061825338344305039540034114831479584440899689513352964*A + 85103075734954374987844354325855105221946594082535683107205444647351679461389093046760658899468656886982605960436032625789922795622716766167598929152811362227546142417806468053315515560750289111132653848512776709749892671797175673801533353613337253995372259176987456679072004877927036812564131339124675381702176361680743038748190051678475112498144002100528599627011256322925888129042829390746616661246067289983511924454916848438074070043290364430743005819922052727240113946152300273629589780)*Y + 1/20895024332340245817640062481703917528150950611099612634879008745865228026550860555795557944314548148032818813746317625385107103625237662481805928517449340650943184050977116759573028189415814430696229799993640728814979763341009032425494697742619966644637464723670695260197237936293346731505597491623805743477632143479389923432016756647846630245677336092602160628313910467880667929800847038008724195009298457798697639104938592094283038823789561993098694639041632296489*(196828731218463612939038291482044178885430624415331111475887749227512018567768036557985037431024258961636186222335936635457800657501000079900677706491736443362613637022298996985547807928098473251997003808551092965200352159507258827504935868815619299228502259423086667201290995623965959338103886788458570681632717597895591411806821207738899999553465810054973629227524009780433957343720339845960634704925352898403703771712427654644331285245822517491260950481185791227899688691023748981686264124133906*A^6 + 302492074159879653399291620311910091801877754556296913196189928857218593892144951577269995485383319872147035414296637171744444803153203033546799811724511671816896420207617304289573402580810952947228004279531405443011643928785580864270381015207872548191878000873668830832113645264518066599245760202618795231687744127156731044520738202987632497245412957966378645837259903712949763529466099843301745369310260624164530153009769667844500613124803372541036223659748822439721121224048695087796297784683365*A^5 + 523238682131265860377910899163541368130495399046276318878302654094226083181579849722771219522481620119473262513766045983909527841190739401451828274287382847195962254778115763767324565953256254875925927003112122090542864024116682761203907756063599818106160276659815709321359709536237160465852683432125082516840417323047652908824546105531685041303691009327276495989550800507942836852910345045489156508663445569931550183356693722065842259095233107275617449160462370683654233943928726237537770556587249*A^4 + 474527672604975591973713968733449662716405745552058581282326825390946255849179493351471981514938685158475455861832935152807059759372440176040798953415237840012416521700612210495511343775223339797372103026207965752349838087374599252699876461522426482296452610524222924250832346644132357828431990526436482489574484112682764535009504828879448343014629783031355146098010561372278977977639559033541159810393637987987601056811204113257014261983521355630475861565830255625428173380961246862784707463814131*A^3 + 199999726657997187840759290580737727528483492238102114061146114024462642360304797316152730590389600800370801488088721295444999669986709754010656588728008096651920002974732111189942570666489031305813684286881331907457009308913428101329207719907805955343133310256487988521280376119886991956649891087623963829968622003804206234741030091242919299641679728095378061601770950017650749708199401181376127227076523565650084392194523963271370313019084215800391049115703753209947985924635924250298318281731804*A^2 + 34818653283593578628095087775698984271713446579839082221103985343350431422503792841167293213022135277410179162528347530217306595027695658007318951272156115534544923530495193173313326100965224380222150702232974038569090595731549025634470274451264498504578572487539595112729448252496742035367175801038776957915236892250005393192263791110794257497057674018978939110513879310317894222367033362805329299438269859931677076055342796276603326800634745714744401168692520088961593772139461573797196304191364*A - 64093361084411616148634916930391903602041462706347676103619693141190231058189073944882071690899995871504117679359966576530896147033351824097167551898142643010944980100057467692986758366499281166177727548845435980414057977943733971716930351331495781432102345713172395823673523144002629348950845652956239507852785473968040910711101992800014445105177272875340465445267774803603803965726494836483526190519155943893217644627246170470788599321418810848943851568981127536581211948029583828102476832874664)
];

/*
multiplicities of the above irreducible factors
*/
pmult := [ 7, 7, 7, 7, 7, 7, 7, 7, 7, 7 ];
qmult := [ 1, 3, 3, 3, 3, 3, 3, 3, 3 ];
rmult := [ 1, 2, 2, 2, 2, 2 ];

p := &*[ pfactors[k]^pmult[k] : k in [1..#pmult]];
q := &*[ qfactors[k]^qmult[k] : k in [1..#qmult]];
r := LeadingCoefficient(p-q) * &*[ rfactors[k]^rmult[k] : k in [1..#rmult]];

assert p-q eq r;

Kt<t> := FunctionField(K);
PKt<X> := PolynomialRing(Kt);

// The polynomial p(t)q(X)-q(t)p(X)
D := Evaluate(p,t) * Evaluate(q,X) - Evaluate(q,t) * Evaluate(p,X);

// A nontrivial divisor of p(t)q(X)-q(t)p(X)
d := X^11 + (t^11 + 1/50258053*(85416555*A^6 - 86494221*A^5 - 472408767*A^4 - 369157848*A^3 + 574259691*A^2 + 649193136*A + 1907857242)*t^10 + 1/2525871891350809*(44496762483942009*A^6 - 196632618573634371*A^5 - 138107486243470986*A^4 - 167947454964163806*A^3 + 432373695614294274*A^2 + 378751104352380186*A + 1005729403042046133)*t^9 + 1/2411962664347664805982663*(104596450499095854162281766*A^6 - 1525214091224062821176391978*A^5 - 332746266791181213832665186*A^4 - 1342205633464277041392646023*A^3 + 3540106080691815092973959196*A^2 + 2740333679760004775755880823*A + 6209250183760104268626835269)*t^8 + 1/121220547418806148245311394135139*(21482858039628013364954844342021564*A^6 - 404882355846748974965974725077365164*A^5 - 17106320919293646252501291968774799*A^4 - 370997229184799592566811275643156102*A^3 + 1016570772667059913451235488305925457*A^2 + 728306173702408702916157386798927655*A + 1357384936482893598044534228890971621)*t^7 + 1/6092308696863372595238717047947705024367*(3867309978486003278763390308468293981950888*A^6 - 78305567724757471560664217123916531167031990*A^5 + 19197113374029211584077088005975236414038339*A^4 - 59195044532625901900204872146867862494952096*A^3 + 190081941126977559054292553601252361045473732*A^2 + 118145725202084983770160268481971761404763104*A + 199773215912465206953008373843845433575332887)*t^6 + 1/306187573379320313650254989047759300343002977451*(705878907242403216078303213687052722706000047939894*A^6 - 9268308786401144818720681235548714623856028411855883*A^5 + 4499710419181440955936843731893444872365810551850432*A^4 - 8294863313468112678883771130743672762257783858736497*A^3 + 23960406038582046625348100052629087165424895714489869*A^2 + 13165277509062812435089289224042660973182580403879237*A + 21987263608564441112126046504002029124727491652964737)*t^5 + 1/15388391290839269427411138703076706447881561819890162903*(137670161723122350491011980370971841723891454588663442743982*A^6 - 854175340614641651437067241239666086913153640559917180145797*A^5 + 598719935962456325384117703978249437186626223346214390452366*A^4 - 817716340100498045592451489539965403310771883409794572859949*A^3 + 2099480886529772018890137514890368643979778614963479252703425*A^2 + 973946720421868690705012707237195827759261006784285842334660*A + 1719566861908807625580384900990814943762308190442316000016532)*t^4 + 1/773390585079738417364108661729580375723073271666816261357607859*(12853072068338997376217289687427556022592599488923030063790821257216*A^6 - 55260323930420812747907690130859511416087190246018644940129273020221*A^5 + 45444885155814226864441354464121662393287433062751122389248569084259*A^4 - 59849558051747682099952481351917120410221741692955839041821417160285*A^3 + 134988222079617013355329677804868887224446971496125581284127546749440*A^2 + 55230639053889975428298073843608566815918981145430119193486455384703*A + 102873695345543979831255096900867951102133136453917061031405130223772)*t^3 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(573624278189627538061586660070104919015652333044460559038606558424246986893*A^6 - 2464149208194484482715946522907718474128108103437307897143098576136820036881*A^5 + 2338862146395194781834010227675735194010704204113044680107241746896020635386*A^4 - 2784135437717654926184550785673566414183026437835794172894795495996501570461*A^3 + 6234002050382987738770249849011021643451987165092279670985688689304757563470*A^2 + 2330000694179201504732644497510403756487841348155103873154501212540707942430*A + 4470764430496515628973181285899504094657601672609342947374795983765727468775)*t^2 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(14564619051704780509626564619557105589553019025403474323636610140544458578886527483*A^6 - 71923765741400175106478681348936678317541541705548689956000278540945210808054361866*A^5 + 70938546562246765413197897701337071275615855642824463400974152868512233869235684776*A^4 - 72871401445542163569964227210611203119066271501655290686287664638662776714399322632*A^3 + 188330967542197972738948687271970135926637072419544360471248763115872225002536467276*A^2 + 69755231517561636736494222352347567158457658743267559416585454536744903316144825383*A + 125598465542136994484335861205585040895565030387656939863153357259156570668459899058)*t + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(168615382454243697708648056836990643888565502570236881823514361293417905722727777566296689*A^6 - 975823037784160207909902104447050603955831849351880732428022265962418957420214997501436656*A^5 + 930758909405698784782135069129476615277047605268480021034885178480249639809865905822029432*A^4 - 871226543907680450399360821647363215486847244925909953319689619982431709244950374454218661*A^3 + 2704277796348766451766878233315624246977511714372514451219739433207140291752820243220442939*A^2 + 1065299339230045507379741425886451988867485361624943593555782849117766948824528319027021803*A + 1714240964875971647788409954652699457098871028453084483124407691022171509699581987732736477))/(t^10 + 1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*t^9 + 1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*t^8 + 1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*t^7 + 1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*t^6 + 1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*t^5 + 1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*t^4 + 1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*t^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*t^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*t + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730))*X^10 + (1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*t^11 + 1/2525871891350809*(44496762483942009*A^6 - 196632618573634371*A^5 - 138107486243470986*A^4 - 167947454964163806*A^3 + 432373695614294274*A^2 + 378751104352380186*A + 1005729403042046133)*t^10 + 1/2411962664347664805982663*(23522371500508230825485991*A^6 - 2506320350275201003792505475*A^5 - 825216578310498926941599075*A^4 - 2167936200517551994792506033*A^3 + 5643587027644382671534735119*A^2 + 4299234176867789982412148949*A + 9789178699026653258647136655)*t^9 + 1/121220547418806148245311394135139*(-94332899861073079247646699982526502*A^6 - 972617049217586932855484424179248674*A^5 - 215565489819958450647653816527892124*A^4 - 785523900788600306539045836616319520*A^3 + 2377183629660769491069618180497337345*A^2 + 1713657281586925039816061248388566713*A + 3112900462031378676760663624818945486)*t^8 + 1/6092308696863372595238717047947705024367*(-42439253616212832599542846965172741670040051*A^6 - 252949501141957680311849407345870345149682392*A^5 - 15652297876376689824811178163025877441093055*A^4 - 155025174486618219297801641600586574024640532*A^3 + 645101223762584803194723236363285941997985933*A^2 + 433236192470318672887610681068683090736102302*A + 660447515923247493900726840625266575984005893)*t^7 + 1/306187573379320313650254989047759300343002977451*(-9377255801771541619621320533886912178276588659959847*A^6 - 42567356792152395666677710204712218303981397626493916*A^5 + 4499201276173747218928478122041238407550005866487267*A^4 - 20932539954317484207214745267205875323235672188922352*A^3 + 118096607098897284441687165930055645960692993699090048*A^2 + 74289945089857879165031449589736087138118936453804353*A + 100790794539113335421312251103419391049956330234007120)*t^6 + 1/15388391290839269427411138703076706447881561819890162903*(-819652934727602455298128596162553120056685113441535625601861*A^6 - 4808783736181184999384059988680179940767283608846980122453815*A^5 + 1644057787192776648780230467613664747766501536103806607760358*A^4 - 2383746352369109595681213857525482159777010729511545636371371*A^3 + 14289268456280987158474342316996139229418761517922322026617136*A^2 + 8297977343337902829306980769777249192555540394029608605557033*A + 10891218674685949087127349107442024256831153402968010619292276)*t^5 + 1/773390585079738417364108661729580375723073271666816261357607859*(27373952245922944622710078695637469162760730410155873617393107751842*A^6 - 368249811353783365289845141211062248436279161158648595287022270124530*A^5 + 275936134519576007550337807461790742986724680801860700634448305833152*A^4 - 278505443504029570466757845971290783506758636408519824170060145383139*A^3 + 1060128041333346115192430988652766216221705853232667335547041089740050*A^2 + 517112671007090337658802585664968910216829640474291679602549013473388*A + 778806704993858236506100172869143526369705356053629504092969097635429)*t^4 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(10263242870886779876048514868322909610699721965902100429444919438144488208062*A^6 - 19362326978027854100497670815171901458954573489065419763913040316520386591672*A^5 + 25446416333981778541020857313443676486874288788464316471293001744598571037633*A^4 - 26625954729544675870148862126445351649520575965998336832740711243038808548316*A^3 + 46479899759245579705359641077625800684464406297438156905895623317661572224077*A^2 + 13670783354685981963992195771379903900356434289912901872079426679757945136987*A + 36127149156243738433018498559306184177040611396811642956127032160839146274171)*t^3 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(729151452698381531177579221721527580901241628981945706512616479191425648171042179574*A^6 - 732510994245552338677024216158370020703754857412450453074194418063033431765570098013*A^5 + 1344045269519111767337064847529114121594017976301628729074497452022148726876308392856*A^4 - 1527302585633980020086837549575769646562428146406905993355686019268148099333086298313*A^3 + 1293911220260253845964910570939403041729968304992577028027506620240254111886896558706*A^2 - 68019031006322025869432895717659574558916032327817284307112228950610820111922843992*A + 1149554015362128330190058849087030126400221014692474305724870592277204677423410370431)*t^2 + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(21040487460092522910736225558029611677372722842279884504372848677651652910275495215929574199*A^6 - 19898966370628553817107773558737821610381205518013694424919091083207793947656186943092240141*A^5 + 38288940861552804037837828613590842202512222891761665718811700893880045656941636912150195151*A^4 - 43731978986634474752619009211316149830642853634729518941282664952630058943141197214365863139*A^3 + 32689581644371583564248794952792078995214290474359876832269232185950810762526862965379553689*A^2 - 5345752160732895561206556333919514046623118423536149000278556968598304563808341882929266349*A + 28747454312373379404277714854682212664471916468223744117462709222206825546416185423395848385)*t + 1/259697590282317622150206626601323611894878417412826022215915982698026787804992053020086466641*(10744989995697795069928161263021882021675315224702344971234379247502799518351778382444532575333482*A^6 - 14905059157939399823961528825596784534159669671356143191310631460736348825498528370414868838042402*A^5 + 24300988343512294026693140739859464320526667740985819207003913239653409271408739777022577651697735*A^4 - 24489956322522443752661322485000249512829830295625577660792529810897683263521367512244347928191184*A^3 + 33018577641362879661962323373738790716822814215193831873583489015954523409569032192428331602958104*A^2 + 4557327150363830204148792556571408053648033715630874451541006946109058341115998735728512851977807*A + 23740496536838934129637949064136273043555921538479848923685578359321364791477860613270255543784183))/(t^10 + 1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*t^9 + 1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*t^8 + 1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*t^7 + 1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*t^6 + 1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*t^5 + 1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*t^4 + 1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*t^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*t^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*t + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730))*X^9 + (1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*t^11 + 1/2411962664347664805982663*(104596450499095854162281766*A^6 - 1525214091224062821176391978*A^5 - 332746266791181213832665186*A^4 - 1342205633464277041392646023*A^3 + 3540106080691815092973959196*A^2 + 2740333679760004775755880823*A + 6209250183760104268626835269)*t^10 + 1/121220547418806148245311394135139*(-94332899861073079247646699982526502*A^6 - 972617049217586932855484424179248674*A^5 - 215565489819958450647653816527892124*A^4 - 785523900788600306539045836616319520*A^3 + 2377183629660769491069618180497337345*A^2 + 1713657281586925039816061248388566713*A + 3112900462031378676760663624818945486)*t^9 + 1/6092308696863372595238717047947705024367*(-99323686030349095519255050198970666156396446*A^6 - 379294744871043088714341035299478308311365886*A^5 - 74531259661058847115183896015870689022848871*A^4 - 205604116785641534556477208023304288951867218*A^3 + 972831357476492320898799030025610759039720178*A^2 + 670125865159342347792276413885225740148890278*A + 976012706071530119721224530385554997030050494)*t^8 + 1/306187573379320313650254989047759300343002977451*(-41432257225444139296936512479627536394370383609549709*A^6 - 93738080830487150491865909871596160979277052435406491*A^5 - 16936501765850963546687049904902813654232047151841133*A^4 - 25360175576997938080044813414751818474148543365023826*A^3 + 269370568461672279572375820118564559753998550980611876*A^2 + 181635023595828512493772147967044894980654135290921325*A + 218488109833380834854187181988948466022629045220307499)*t^7 + 1/15388391290839269427411138703076706447881561819890162903*(-9529747295969142280359089452138665079022777184129709004808930*A^6 - 15874303402371054615319433895529634927566186549040801158459617*A^5 - 2772126497703620176855097191428944140421872897519691693744439*A^4 + 239905603882919697663514318927598422448017801877047228664679*A^3 + 52532264165248703600826050468894059363568585893918093421529435*A^2 + 35242576580141185495233427977180368439531439287843561692235498*A + 36338190549950789704261029732217296674008113098929776038391009)*t^6 + 1/773390585079738417364108661729580375723073271666816261357607859*(-1254404219118329066932291511260973381595618904480704632937544124003169*A^6 - 1820933286565035765153128909557932514100581974989263358381626688927799*A^5 - 118653141500958799017631183415783634656117488040948080937513955543717*A^4 + 505556489091017550802637954874181368835499833500979061423830365360225*A^3 + 6889041810829020731520573626973233190496391627956512860196564566212302*A^2 + 4536706403104527281878371751190813437673846974159919226724099724279337*A + 4277372799381305513698103162953886617635643199800777276289874256087974)*t^5 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(-77899701760027959253523564519278578305317309215040021759573264165271962324029*A^6 - 132399402690632742119706452658373859791458503661762449363257219362503337823308*A^5 + 33430303281836600690641552336180358596022170877084222861606279370667425471018*A^4 + 40410360237550431285591649929526910043844997310398788898365369211053320176217*A^3 + 544205904332287081199480572917435013303092135970990331655205004293698685234857*A^2 + 337962156084089727270636914691192170607212730767299783152305130547972562461422*A + 322149734017624216230087726969795733338596084363004319727232583229536208060892)*t^4 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(-735743915805398046994190984682950263181563973979362819326811399877121764386154231603*A^6 - 6011785208384746182959461399397529793073321908644035683684693579944862445441271489216*A^5 + 5562080745391295525347057219620886649486778152759395980390146924776421525016547039245*A^4 - 1302727831560327753966691337781575992975952931489933729992033461669335989158546703811*A^3 + 23347542048667189030206113305400971149036856296728731953388461656473272485779631600058*A^2 + 12084362073476774842131768449925651465922605037550447595262964546263447353537701635596*A + 14132166597802628454509101886844920775599953291910514646343077908928388822876633862918)*t^3 + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(142427947587642176298309582866943583055321207400343571905911815403970977472608186248020586430*A^6 - 184425711459500852652436037002574458914722576388046911319324740344837665859695444707552834573*A^5 + 344860781866211637063716347905084699253247128871502126198099925379987964413098223823695166159*A^4 - 278618660451307609416913005031589515715579159138133938366250601360830283939719876844607163282*A^3 + 494027270836940790026892087728469325904128956764926388907656463782667390087052634175147521580*A^2 + 105936797139152637846335325647062535018375210092753106352068907907945987013134911043708308795*A + 349657812105611406700236242627705824416632109146350894270176948974019251668018985656431699528)*t^2 + 1/4934254215364034820853925905425148626002689930843694422102403671262508968294849007381642866179*(5477442616094853247973407619140271147319025200274129774432178747962288163716849863856070083751684682*A^6 - 4532554312129243551495438388354043682523443721542002676049855170594818454353368177871206826153769771*A^5 + 9559604466898296786173106444025700630236560212440981210821615936367071029412096996330647118454658721*A^4 - 10807340852445324909119432133471886333178062506209736340388564853119224176922071013272642604334883747*A^3 + 6905379506065956277397031709000963149535608336717250369353558075074457481788683831974365591190342470*A^2 - 2090383893146879921060913989951964600887735111643909133104153009574950878573233767960490169886014121*A + 6346462181385266487418781387948408742056453995153059981416809466209167988152601464237494743011025284)*t + 1/247986009871239076320322113412930107178520368686908728981826975137705752641537841039983998395496089487*(41592949442668110422113265055702758797629464246532304836048668638772502755797297655895842067475113195759255*A^6 - 71274283047997722250638244255786137810794391575998416269921343406546314193045531889605292743399061812924191*A^5 + 95811141442591506344259329761618408038294261791146715680273770162379147288192713897061863140289550221657747*A^4 - 115049826465913351787139089059868199191440302498020941475771894096491776583982335370095724121606151935942060*A^3 + 145536080981513780201611252161581027534703441522066663601476382963253450433420489846470807117197281685925094*A^2 + 22841588667062944198356231215502909207083308282422510151695956617473092105840652687358456300053057435636939*A + 107595485677576096243158896212912769504816771994111269581878286780359751315128555382401689382207482002267023))/(t^10 + 1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*t^9 + 1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*t^8 + 1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*t^7 + 1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*t^6 + 1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*t^5 + 1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*t^4 + 1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*t^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*t^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*t + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730))*X^8 + (1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*t^11 + 1/121220547418806148245311394135139*(21482858039628013364954844342021564*A^6 - 404882355846748974965974725077365164*A^5 - 17106320919293646252501291968774799*A^4 - 370997229184799592566811275643156102*A^3 + 1016570772667059913451235488305925457*A^2 + 728306173702408702916157386798927655*A + 1357384936482893598044534228890971621)*t^10 + 1/6092308696863372595238717047947705024367*(-42439253616212832599542846965172741670040051*A^6 - 252949501141957680311849407345870345149682392*A^5 - 15652297876376689824811178163025877441093055*A^4 - 155025174486618219297801641600586574024640532*A^3 + 645101223762584803194723236363285941997985933*A^2 + 433236192470318672887610681068683090736102302*A + 660447515923247493900726840625266575984005893)*t^9 + 1/306187573379320313650254989047759300343002977451*(-41432257225444139296936512479627536394370383609549709*A^6 - 93738080830487150491865909871596160979277052435406491*A^5 - 16936501765850963546687049904902813654232047151841133*A^4 - 25360175576997938080044813414751818474148543365023826*A^3 + 269370568461672279572375820118564559753998550980611876*A^2 + 181635023595828512493772147967044894980654135290921325*A + 218488109833380834854187181988948466022629045220307499)*t^8 + 1/15388391290839269427411138703076706447881561819890162903*(-17548876868998490942885055471694663294517438098998737660891577*A^6 - 23844520580883354961467847271891414830213100007480652744354608*A^5 - 7892864507069674926160449776574494428044424237402613301247848*A^4 + 4261297298598045024377537259638356872866240340175082394058596*A^3 + 81490111638919289329503837326086363872533394657474782844419718*A^2 + 56554763583050519838586672659032070354970344655760273067891240*A + 54607027352613411887847660381099808743424539780424328608022781)*t^7 + 1/773390585079738417364108661729580375723073271666816261357607859*(-4459285429519707910712684764446192456374667965335899775634312371811898*A^6 - 4313363343170578404043723833682509380595014433717660066460688547355056*A^5 - 1930484764132535924828091108641979476896490538473087228556463210778160*A^4 + 3118825624832504006882759731003976025550283163439567712608343493818184*A^3 + 17906198059876001382229317265529889639609599888858649259280922651058827*A^2 + 12732125635452971744988997451612605838677026350185882465903941869177646*A + 10446458705322551768891261391632206209083406036317477762086890767825949)*t^6 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(-687911128303048892013395100905969729328379631365291323994446795214244314829808*A^6 - 522144627160599204012595736597323054253862508023728315583605837821307106241362*A^5 - 232266083757869709083704618819825358231111525002664637390491850556258084878636*A^4 + 717110787015131122024465801644611861137583396171224976027577930928004388632349*A^3 + 2697342030418862084605048539242426052596625392750739262858618975649125826222247*A^2 + 1931573976049679041359718015030029874186464776331483713774690485559349100262514*A + 1432365120401422189180313653318544842023957758126220907123768365356854992371091)*t^5 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(-56435930768985549864346899241925673246433871573197830402968675617152362249714135898261*A^6 - 36800858657463570020712682027730830311602865389377283767036402910596052431018745081979*A^5 - 6597771170326885178600575677918954912713513587290371030322000352686676356021401672535*A^4 + 78811790085400044155131644020706369050332621938771957518325597538993649252265877380933*A^3 + 243568347134275987167293469628600201525534114033678742398325819479087118247374702154180*A^2 + 171341692842802404306133288803461707245167796409525629436931440607942895748774068405774*A + 121649443957636323992184958204452164572857619950521257327405467206995691092113909197805)*t^4 + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(-1834176380645414037465651944163303094790247891387310115155386235696142935046134655634521564469*A^6 - 1175973857812423436856746144791370876929095417733658632544794538208537171074009814944886310365*A^5 + 1212899011394426766298691478917963544683465245548169500994615481962067541410558811243210181188*A^4 + 3970245497450215566626091555340496340419667582331144455025198132895810168574105743013624764862*A^3 + 11369329346021148791345442473180317999384485539726508507951442487799603361921893498176109522195*A^2 + 7462654163680342028677451030637486668825943187410045209178641933137598782984755432516170036649*A + 5422698408683393428939935600549828493182228627247675038039481847800587820549602249697063931778)*t^3 + 1/4934254215364034820853925905425148626002689930843694422102403671262508968294849007381642866179*(31728164473056736574879128131575521941288241579884992514047888331769249577502012336206791234812419241*A^6 + 3286384103479440706012795296865092177101231499794915956850218164535613316116388987360455701782253599*A^5 + 123946575477826086232423161773532296655234997532982343168969523157270734921956367322428878755198227889*A^4 + 48303529495845552953917438981543944496295828585757629630360945697321627698833332188258899873383453480*A^3 + 177280477091881747920116116791167563854973699715058978989217394066813121183048588159027414818823098272*A^2 + 72462397054551624793349263382889525839406589427643305810673764010148278059536450570275310757251200999*A + 79670957050169523388869781076618599284501242988439343697952574019586779030926382865322853308463798744)*t^2 + 1/247986009871239076320322113412930107178520368686908728981826975137705752641537841039983998395496089487*(3231852048213588650778778736654551189043164865240390224050390685158933643434907565333230617176423261864483553*A^6 + 907651144716185242229378218940634043406495093384781565472788113358643658432389144993549957598833886349499904*A^5 + 4172442692271461738451029859503055634887421620653611004495781648503596557119894973440832063654239497983824673*A^4 - 2507911928399339809521194609130996373850441993850010428141738517940253949696854920859971164135074633066120633*A^3 - 3275023458527221007298095468964979988984097794519240185764306820852119298334837993442264421982176515661590348*A^2 - 4217747607048259436036626950108270396676649073157084926765616183232553030993641690483770032269083700534358081*A - 1524895872239929141410648555756131906502104868221512282971439249862467116796009078005984394252509163123800999)*t + 1/12463294027367256673377793752979052211873757151046199307331296153300498014663298816493090910512757426730388811*(45150117337672852180846838249807995232490278695830622214902216701587437237768623626216318988535538933747935524075651*A^6 + 7939025791892155791984977372316317035999871579271709532304181055123532041055845714372597187975875488529368607468238*A^5 + 42518121370033062626734641498644011254725049056996923675332672176701370938709569122999076164773271155301203894768352*A^4 - 57519269041085343997926440268765074141840158978890407077510033721635905256800417987134651927632474307406151682421171*A^3 - 79438884884247126051865966014459172863199653655049372372077108615918208882031389565369921256194897448224701197531185*A^2 - 78925234931050379230941363419672488712351007781399344391584237981386955122329008471553518697828601212824313867379826*A - 33268906854199394912863154390879909576029588457338555467994849053525497480939143312596656262616115736422936178423396))/(t^10 + 1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*t^9 + 1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*t^8 + 1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*t^7 + 1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*t^6 + 1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*t^5 + 1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*t^4 + 1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*t^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*t^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*t + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730))*X^7 + (1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*t^11 + 1/6092308696863372595238717047947705024367*(3867309978486003278763390308468293981950888*A^6 - 78305567724757471560664217123916531167031990*A^5 + 19197113374029211584077088005975236414038339*A^4 - 59195044532625901900204872146867862494952096*A^3 + 190081941126977559054292553601252361045473732*A^2 + 118145725202084983770160268481971761404763104*A + 199773215912465206953008373843845433575332887)*t^10 + 1/306187573379320313650254989047759300343002977451*(-9377255801771541619621320533886912178276588659959847*A^6 - 42567356792152395666677710204712218303981397626493916*A^5 + 4499201276173747218928478122041238407550005866487267*A^4 - 20932539954317484207214745267205875323235672188922352*A^3 + 118096607098897284441687165930055645960692993699090048*A^2 + 74289945089857879165031449589736087138118936453804353*A + 100790794539113335421312251103419391049956330234007120)*t^9 + 1/15388391290839269427411138703076706447881561819890162903*(-9529747295969142280359089452138665079022777184129709004808930*A^6 - 15874303402371054615319433895529634927566186549040801158459617*A^5 - 2772126497703620176855097191428944140421872897519691693744439*A^4 + 239905603882919697663514318927598422448017801877047228664679*A^3 + 52532264165248703600826050468894059363568585893918093421529435*A^2 + 35242576580141185495233427977180368439531439287843561692235498*A + 36338190549950789704261029732217296674008113098929776038391009)*t^8 + 1/773390585079738417364108661729580375723073271666816261357607859*(-4459285429519707910712684764446192456374667965335899775634312371811898*A^6 - 4313363343170578404043723833682509380595014433717660066460688547355056*A^5 - 1930484764132535924828091108641979476896490538473087228556463210778160*A^4 + 3118825624832504006882759731003976025550283163439567712608343493818184*A^3 + 17906198059876001382229317265529889639609599888858649259280922651058827*A^2 + 12732125635452971744988997451612605838677026350185882465903941869177646*A + 10446458705322551768891261391632206209083406036317477762086890767825949)*t^7 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(-1237259182874584888217957384660135275837978350446133505595143780579114480301958*A^6 - 841124836279734932400563002170591135004295768333646928372781094566984954825802*A^5 - 529490783271837601194916372015809553881544974435897152840222082819253260674880*A^4 + 1310328196730600453954292025513267973095655566342017543793069444761465263858664*A^3 + 4450298529607810407584350423094964514016802623549985170717477314590242485959186*A^2 + 3266974731017214046570456213702588555807840522548159719662069472238706073366175*A + 2323083937337864799836975069810263242278793579106439029604136226642630437874593)*t^6 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(-202356009364319229505862394515529456476301618593493510561372014909522257109164816150194*A^6 - 104225248078785002012075452672121092967030672309676906062364297246341416058156614416351*A^5 - 65496640526287658419428097544568867601224390658714572130097527148416612597847053764582*A^4 + 280214960746312980452175613363309842039048172639728865175935880912901758718008363371416*A^3 + 737634996019643329563852594022898916427965944626185112315315872534666857389345787187525*A^2 + 545099733759256367172084167266776969927758625699171678943493344544167998760327603768824*A + 357130428949844382115085381113294567711361194192601384270059937020742957554000446487239)*t^5 + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(-16319219363713840447442884729734793214883956719085583859034622842544143940114974306481256946415*A^6 - 5856868038832566971379940287452165923623224413649553248303849194718143741605783193986977000688*A^5 - 516089096529310580756543776636605330559157950103851182370819398322504171270539799380510194682*A^4 + 30857159028047825452724741437696166768413461148377045143193359203727494482623844264407685026811*A^3 + 68254271851484246779290076287976809814845297627610677365067242011638062490854999259781622743482*A^2 + 49386800415498497366420313578447150831394646140368486829598982808803786340828537367534338617940*A + 30913277267989054403964547535913311214474989343646883732392596138656150677989351924624287282757)*t^4 + 1/4934254215364034820853925905425148626002689930843694422102403671262508968294849007381642866179*(-290213244403162264222927029160833723272913522068627692379861121356344104684606727466635691737040916159*A^6 + 98934782826768923248498379058819988233705238431276552854408543975188164650054773736397423619946342559*A^5 + 644787275626345202694952159559581492768291238885013234376294073888392564997202227102466966064412407647*A^4 + 1485418829805045241628281258133299133294327229806453820353610181782861805186553183028930861435691849569*A^3 + 2599673714586591269650095407126227899766117898588441560018818558327059869536121975054939821599182992204*A^2 + 1698385200692728993074581782359613764766545231131452920362270768920137774354503465740464275475478336260*A + 1030332297579892331972946190182295586304767271306028565193634613791334575959433149553012809599264794182)*t^3 + 1/247986009871239076320322113412930107178520368686908728981826975137705752641537841039983998395496089487*(39031705527802704425513430803817205645805128583560412292932658957410101189221274232509301544266208912947669685*A^6 + 27575231016096343156163323269855583423101101249585966730883117566938509406657814829995114225011328856544272938*A^5 + 58484432204368710710576319157911260258127661192861541548028360352887693986897478636385090265520684521067119152*A^4 + 2227447975870275580370412185440893944166922191663548902365231506462557183542089023151268881414098307038561134*A^3 - 37007464176057709202828921618809767349933216118102610917204972446770887551236690411199789450294474109063798232*A^2 - 44565324742438941977191751809710131511224988725564181050128912634611394731870803564665542753815640993528722861*A - 26837391313861713552140876084284973344097668943478784332142897848325561174937242800615238262812281490358278539)*t^2 + 1/12463294027367256673377793752979052211873757151046199307331296153300498014663298816493090910512757426730388811*(2162514833306050063755649492264651724525030790873434134675472296172192023695916465317991223246188483172490528018188604*A^6 + 1036741011292841382335734527720711381857700164107750080458619499861042798224884451813136709481180840186766783515058956*A^5 + 1834429176984164837607188893282760854791898857280080225752370275379223380245700805848997046904050495789270051025171984*A^4 - 1971204828895911541929509785786529218597777740903242739777386329820584917997668039407059556120589035121342008965022160*A^3 - 4974264602108385399101629862446681268035504425512938438505670330404096794485913321532837093645858313472229423668852722*A^2 - 4218126523659086784901297704326865751088098641244945013784689820078145169401737654799362012826006657288212053472809061*A - 2464941988300987954900530465476506484138287037924537219790579965903653364798585793608741707856636829518737327202020416)*t + 1/626380891782007036355224847460290113954118516206408890236419570631272554147342849074147037114368419928759497573844983*(27234771786970382568425808549925962631162717365274202189842548726819850841904831181525218582949410333560642346372080220161334*A^6 + 9123575223396217305124028268212943238636481495405630581119485846649082904622063928438581361933514045026373112145527832539321*A^5 + 15214422311377265298858527359907985953788545099994070886267913160738852778883228307457477483456991522333182707517692851065543*A^4 - 38314344262464268958522455268700274679376015344460434388615792522371107043013632533106588093058022184107555043589863508105864*A^3 - 77808907781046721736789091720521739050256997282310174861228517156838316397406212770352818485792356327247260954822796720177923*A^2 - 62595712766249938423132542283451092856738910885934777342976388228167450198061557753495779810619917082235618951480431418366393*A - 35304466053711283209106338385157660632311548255037907815624144470544114290448369808269530582493680604069539858709699013935006))/(t^10 + 1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*t^9 + 1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*t^8 + 1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*t^7 + 1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*t^6 + 1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*t^5 + 1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*t^4 + 1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*t^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*t^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*t + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730))*X^6 + (1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*t^11 + 1/306187573379320313650254989047759300343002977451*(705878907242403216078303213687052722706000047939894*A^6 - 9268308786401144818720681235548714623856028411855883*A^5 + 4499710419181440955936843731893444872365810551850432*A^4 - 8294863313468112678883771130743672762257783858736497*A^3 + 23960406038582046625348100052629087165424895714489869*A^2 + 13165277509062812435089289224042660973182580403879237*A + 21987263608564441112126046504002029124727491652964737)*t^10 + 1/15388391290839269427411138703076706447881561819890162903*(-819652934727602455298128596162553120056685113441535625601861*A^6 - 4808783736181184999384059988680179940767283608846980122453815*A^5 + 1644057787192776648780230467613664747766501536103806607760358*A^4 - 2383746352369109595681213857525482159777010729511545636371371*A^3 + 14289268456280987158474342316996139229418761517922322026617136*A^2 + 8297977343337902829306980769777249192555540394029608605557033*A + 10891218674685949087127349107442024256831153402968010619292276)*t^9 + 1/773390585079738417364108661729580375723073271666816261357607859*(-1254404219118329066932291511260973381595618904480704632937544124003169*A^6 - 1820933286565035765153128909557932514100581974989263358381626688927799*A^5 - 118653141500958799017631183415783634656117488040948080937513955543717*A^4 + 505556489091017550802637954874181368835499833500979061423830365360225*A^3 + 6889041810829020731520573626973233190496391627956512860196564566212302*A^2 + 4536706403104527281878371751190813437673846974159919226724099724279337*A + 4277372799381305513698103162953886617635643199800777276289874256087974)*t^8 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(-687911128303048892013395100905969729328379631365291323994446795214244314829808*A^6 - 522144627160599204012595736597323054253862508023728315583605837821307106241362*A^5 - 232266083757869709083704618819825358231111525002664637390491850556258084878636*A^4 + 717110787015131122024465801644611861137583396171224976027577930928004388632349*A^3 + 2697342030418862084605048539242426052596625392750739262858618975649125826222247*A^2 + 1931573976049679041359718015030029874186464776331483713774690485559349100262514*A + 1432365120401422189180313653318544842023957758126220907123768365356854992371091)*t^7 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(-202356009364319229505862394515529456476301618593493510561372014909522257109164816150194*A^6 - 104225248078785002012075452672121092967030672309676906062364297246341416058156614416351*A^5 - 65496640526287658419428097544568867601224390658714572130097527148416612597847053764582*A^4 + 280214960746312980452175613363309842039048172639728865175935880912901758718008363371416*A^3 + 737634996019643329563852594022898916427965944626185112315315872534666857389345787187525*A^2 + 545099733759256367172084167266776969927758625699171678943493344544167998760327603768824*A + 357130428949844382115085381113294567711361194192601384270059937020742957554000446487239)*t^6 + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(-31718461261884923286439661333984224476119522677966248084322405636320319337910021331905827440698*A^6 - 10798997922462388741443561476423794578286748736563618713396051921808199126190957284285355018245*A^5 - 4230466164675544339123925202162720260680663097891082693037417284279752186521404807330593293596*A^4 + 57631011000665711095117321949686662576772638910044025317192347497320802437051667655457920979987*A^3 + 124049298764428621568307239984639782524073755105279509933026614229947816306051139554466647570693*A^2 + 91356591961415137093696851170111686386339504553043923731730984334770911094828237201265418299628*A + 55907528227687443623548181378714267178542552659053062017373051774157685442747908088011288001031)*t^5 + 1/4934254215364034820853925905425148626002689930843694422102403671262508968294849007381642866179*(-1668233531540187161055177480020273444599871724442433778636101282129549800795543751973300124087650818505*A^6 + 165246241389806321634097156924628445516097904622792809258377260987898261568121207491289360520203697128*A^5 + 1372998154282027183318717203636168248977575272257206260547817361662347026161341259013600671352710917159*A^4 + 5661926372140061550369441606612122385695349225397653339648258289711114400590429372886147123159446475544*A^3 + 9647179255749301018065796488097971364966406307719904070984524837991001972814101180508752696185899335190*A^2 + 6727481742431370338030862148769854456145774260479860574679967967035846939449466947916124086542023578787*A + 3854362507434394035701052836816026150466581138216579648183835182147676308088915961021957645571319737533)*t^4 + 1/247986009871239076320322113412930107178520368686908728981826975137705752641537841039983998395496089487*(141863391678832237933478699456084252603715445012144913582493964239494340295188176767296588617928807397599441921*A^6 + 146107571371060862447813770492155881184912811811221202583817716543130629479897768789762481290995146040482808323*A^5 + 279642548164190584615934953878477834005738000640665041860223033348169287636092568303185099902856483063287002860*A^4 + 141184095858777493714259371200064880235710423206158381589546852563283654641016441072343283721646897193282727383*A^3 - 18514041946144861123609669877837688875584759116179880256554589981099190885255518220604883669669800412256717838*A^2 - 84903241556007347168263178746143104150666362064989591537024878437782907340156818019846139270271518028126594085*A - 74180509149952757838668885885046990662387146528708564499650198205696596483476073633207208800793262814810072767)*t^3 + 1/12463294027367256673377793752979052211873757151046199307331296153300498014663298816493090910512757426730388811*(20876917248077477817111470599168102365415820865925865943629729282437256728009511983187736890622138496232993040101630244*A^6 + 12031074787166439936020937930223559359758846620135896252198216734361090698221650183547687754469751711970579957935976015*A^5 + 19233494564500133050138310151810736292007798855943228496345227910469382091989693713671457261200292997015661807426399598*A^4 - 14545568517134995657682440149800769978721156539312238454793476867783717298007722683252375401819462728009179164302839139*A^3 - 46393456858914954968976626748385387757838000160107860410549899189612343790753595649298011300454418589298744405373415425*A^2 - 39223396507920609532064764278822392681528127974261181946250990590946538130357918785209273343851191746339418310105334951*A - 24254612945562161836020174464292902579185445238911825658044649405084582391782071009191390669211797175485057567113250380)*t^2 + 1/626380891782007036355224847460290113954118516206408890236419570631272554147342849074147037114368419928759497573844983*(785651112526866104219303395507628329608867409960376304759196497897910353216835813350973752067574720200458916462218377870914026*A^6 + 338441445179905728967787189025335390870118161297248314739761669911079619987090551105191327440892201400529162765553767122647493*A^5 + 488424580045376473242502209767364433644674638279685821816066296725646830436067762439032128147463158307661717173120360188554625*A^4 - 945156035426304310810229331301561425608859256569120053966673444611621194574997990875972922768322319968071745458490551320006094*A^3 - 2201437354189862192887360100869542200714562184989708087512807410369483762190686521573386625332215812058763411589225304586318901*A^2 - 1759265626421641011591449196680236339889170007519169007099531271061984584548474701037110575813358367890941148750941494980623805*A - 1042621307971646309301252683976336592541168440906388386967983194770407437960237466601022376987085782738433175693746363578793265)*t + 1/31480684057367374079513817210576175942482127955783056945173157311023739483782526717939482721086895110305851053319672569398099*(7491916335581775671484214805529231518836115175098233363826835024331205066065587402490860400741072830636677459974983586931784580125510*A^6 + 1924643172417438006274460242538853705374375803794489516897581586125068888841862155177641595949156497015607942878698758838396342019955*A^5 + 2250023329689678684931094812026044063452609272879670343418403585729781943000219384274409416902715820845227639715291789528067160836601*A^4 - 13278802530223837904571524525842604675147068506816192967592834826490997917100388118142408139805698136733709295242938490213090541296681*A^3 - 25511676541731852417580333865082803560676795194937254945204221210899148850223922504298437051302770154765776914006128498879027742110703*A^2 - 19634834298396656780141902130994608691470225388773356642442205292278055101166473311736755104343678016869749168816243387888435898646204*A - 11132423685952939017538899043922281994326732459657467838460817825195593171752227495899709112029039419699978694411706551438766629052185))/(t^10 + 1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*t^9 + 1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*t^8 + 1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*t^7 + 1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*t^6 + 1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*t^5 + 1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*t^4 + 1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*t^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*t^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*t + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730))*X^5 + (1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*t^11 + 1/15388391290839269427411138703076706447881561819890162903*(137670161723122350491011980370971841723891454588663442743982*A^6 - 854175340614641651437067241239666086913153640559917180145797*A^5 + 598719935962456325384117703978249437186626223346214390452366*A^4 - 817716340100498045592451489539965403310771883409794572859949*A^3 + 2099480886529772018890137514890368643979778614963479252703425*A^2 + 973946720421868690705012707237195827759261006784285842334660*A + 1719566861908807625580384900990814943762308190442316000016532)*t^10 + 1/773390585079738417364108661729580375723073271666816261357607859*(27373952245922944622710078695637469162760730410155873617393107751842*A^6 - 368249811353783365289845141211062248436279161158648595287022270124530*A^5 + 275936134519576007550337807461790742986724680801860700634448305833152*A^4 - 278505443504029570466757845971290783506758636408519824170060145383139*A^3 + 1060128041333346115192430988652766216221705853232667335547041089740050*A^2 + 517112671007090337658802585664968910216829640474291679602549013473388*A + 778806704993858236506100172869143526369705356053629504092969097635429)*t^9 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(-77899701760027959253523564519278578305317309215040021759573264165271962324029*A^6 - 132399402690632742119706452658373859791458503661762449363257219362503337823308*A^5 + 33430303281836600690641552336180358596022170877084222861606279370667425471018*A^4 + 40410360237550431285591649929526910043844997310398788898365369211053320176217*A^3 + 544205904332287081199480572917435013303092135970990331655205004293698685234857*A^2 + 337962156084089727270636914691192170607212730767299783152305130547972562461422*A + 322149734017624216230087726969795733338596084363004319727232583229536208060892)*t^8 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(-56435930768985549864346899241925673246433871573197830402968675617152362249714135898261*A^6 - 36800858657463570020712682027730830311602865389377283767036402910596052431018745081979*A^5 - 6597771170326885178600575677918954912713513587290371030322000352686676356021401672535*A^4 + 78811790085400044155131644020706369050332621938771957518325597538993649252265877380933*A^3 + 243568347134275987167293469628600201525534114033678742398325819479087118247374702154180*A^2 + 171341692842802404306133288803461707245167796409525629436931440607942895748774068405774*A + 121649443957636323992184958204452164572857619950521257327405467206995691092113909197805)*t^7 + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(-16319219363713840447442884729734793214883956719085583859034622842544143940114974306481256946415*A^6 - 5856868038832566971379940287452165923623224413649553248303849194718143741605783193986977000688*A^5 - 516089096529310580756543776636605330559157950103851182370819398322504171270539799380510194682*A^4 + 30857159028047825452724741437696166768413461148377045143193359203727494482623844264407685026811*A^3 + 68254271851484246779290076287976809814845297627610677365067242011638062490854999259781622743482*A^2 + 49386800415498497366420313578447150831394646140368486829598982808803786340828537367534338617940*A + 30913277267989054403964547535913311214474989343646883732392596138656150677989351924624287282757)*t^6 + 1/4934254215364034820853925905425148626002689930843694422102403671262508968294849007381642866179*(-1668233531540187161055177480020273444599871724442433778636101282129549800795543751973300124087650818505*A^6 + 165246241389806321634097156924628445516097904622792809258377260987898261568121207491289360520203697128*A^5 + 1372998154282027183318717203636168248977575272257206260547817361662347026161341259013600671352710917159*A^4 + 5661926372140061550369441606612122385695349225397653339648258289711114400590429372886147123159446475544*A^3 + 9647179255749301018065796488097971364966406307719904070984524837991001972814101180508752696185899335190*A^2 + 6727481742431370338030862148769854456145774260479860574679967967035846939449466947916124086542023578787*A + 3854362507434394035701052836816026150466581138216579648183835182147676308088915961021957645571319737533)*t^5 + 1/247986009871239076320322113412930107178520368686908728981826975137705752641537841039983998395496089487*(222080473417550801410898807293829156083804475103889833065666757825060772504073133723249195361877708356460469120*A^6 + 254981624614651075985815800029963882559840939040152885294239626856636595636559929092525045218648195861875858177*A^5 + 478165720370789312999492073606187240184784776538324703184491008883174214181738306968235951830755254406108649826*A^4 + 299110112187097641070183526790851418298342388437080127825558087186818648488365108929715071621264739533948889074*A^3 + 42262441054834220620036701834651180370797160214543378210137104353266564984882732087702593010393630305206044500*A^2 - 86173137159223961919904254797848754019249504424510410282413711985845506113170489751893638054532767926066423357*A - 100706620771076892740717910975308602817660749980793686287744491540455499853097405079761351545814050144480819760)*t^4 + 1/12463294027367256673377793752979052211873757151046199307331296153300498014663298816493090910512757426730388811*(64920572961010131084966131747404122465790062422178463662926662414418133313240027931910284962960784993904479184717886806*A^6 + 39193620173064322440594643555195001508971652505595453814076609300089014354624508518999412784656339517373943889516285650*A^5 + 61333972762726430581406953256193707353732983587035154720874275497304025439927898891330288197528435936528152140497694586*A^4 - 41111238557031760716371572662975759374791686302739488532687760533563504533409321316447015720998295942131287616314433451*A^3 - 142396152297636848253620488258475500351522540914868265262733434475491867280865627966902207451974454740143787974484425561*A^2 - 120416990483357142310731267202021676849939793056219203166438077563205578647663945025868875251369626407563023069791450231*A - 75643836119846417605675740781634147123896585095879047040197389213478921352655720487913363355342443692996185701486932355)*t^3 + 1/626380891782007036355224847460290113954118516206408890236419570631272554147342849074147037114368419928759497573844983*(5069248341902378591195376923808392192541868865765327172042799314354313915600031446208751262693325000367466173569610678602160372*A^6 + 2299013519388170429344346399555705634410347452117180265768008420360710719609421717895163258863137032199055893835276892882993194*A^5 + 3246251809484516583705822664876130270678080637332802664035341367078069000901676372252206371003122866576912828048893790742813869*A^4 - 5834891337726472577537842676110820363685501415480597549338816662991807953832058939463672112117901648245516033909503548126151760*A^3 - 14091897130421208088551129055064345801039746158521175469836628121536258666504301420019309766111649872433634482348691946771393251*A^2 - 11254975990588866029154040024931204112245252861236788219224916481272107491229203222226217173867771387950002121769356051283496471*A - 6744786359161213247723268253231041869514820520943315925145819646130281225185157643385793793012050555496332930935006405702965749)*t^2 + 1/31480684057367374079513817210576175942482127955783056945173157311023739483782526717939482721086895110305851053319672569398099*(137905157699793768791471261142528291410043714030936184621695071706046950149530578304729457392856418818055379256715411092361270840220341*A^6 + 42362744666762329774552640146085531157740118308598721067925655822040317047228897464530242635510744521085254569075353500057176858087129*A^5 + 49891211128762819994120826935961896517836021573961132111472726739845123132717787155796805133697041349803754782417687880192308981266834*A^4 - 225890610725914866738975166286313406767036325618828061256605328798978049135590945500552847061275366113929193355398636538422756663240295*A^3 - 456097303294947162802028372308144935103994395410279921023499918087823330626967196638303529202538911695674002973772816603094325764694026*A^2 - 351949312154199931465688118091332036736290248738393885009419231809444389096869451542339627199926632721365521103555107962592624480166102*A - 203083197480962798833149459225996475696465303381345500974818041123815345899250137244029712876291887952477162743138675783514377153680198)*t + 1/1582157887831424526959031639601449611054591738354526532452530634314768583234134868264118573388969392059192308447845929935455837641247*(604452179042513223537276627745967279835136208096799659203688415784987663156317402488801255814913251454595793484392227224321969553564028567330*A^6 - 173353998648963416547640852652722969884107250177311845210893222836285118902703036968251867316537614716176622798871973483182268583818836977081*A^5 - 443637929663701321546885100547220327320068566747138291448730868326347537429625310297081896655020301521035104411557806100397189413166517950386*A^4 - 2164488467442693758952751678688375425597784358965037894786116998076162900564091743567024693733826587830647695711885053266436512687821491474055*A^3 - 3241524153338914953077451204392162429923293296250661410937836088562198884555430454292268584091878412759949260077731331792256101620264080009904*A^2 - 2328639578711128077855494329315972545240306918600588033985657167556870574538203681947297208042545127726770863191319451136118941100524978760882*A - 1216547772382493658361906245374413182550335488640511270964258816322955931762029394380082608496137298508073755310600934388080692093402544350554))/(t^10 + 1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*t^9 + 1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*t^8 + 1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*t^7 + 1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*t^6 + 1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*t^5 + 1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*t^4 + 1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*t^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*t^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*t + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730))*X^4 + (1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*t^11 + 1/773390585079738417364108661729580375723073271666816261357607859*(12853072068338997376217289687427556022592599488923030063790821257216*A^6 - 55260323930420812747907690130859511416087190246018644940129273020221*A^5 + 45444885155814226864441354464121662393287433062751122389248569084259*A^4 - 59849558051747682099952481351917120410221741692955839041821417160285*A^3 + 134988222079617013355329677804868887224446971496125581284127546749440*A^2 + 55230639053889975428298073843608566815918981145430119193486455384703*A + 102873695345543979831255096900867951102133136453917061031405130223772)*t^10 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(10263242870886779876048514868322909610699721965902100429444919438144488208062*A^6 - 19362326978027854100497670815171901458954573489065419763913040316520386591672*A^5 + 25446416333981778541020857313443676486874288788464316471293001744598571037633*A^4 - 26625954729544675870148862126445351649520575965998336832740711243038808548316*A^3 + 46479899759245579705359641077625800684464406297438156905895623317661572224077*A^2 + 13670783354685981963992195771379903900356434289912901872079426679757945136987*A + 36127149156243738433018498559306184177040611396811642956127032160839146274171)*t^9 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(-735743915805398046994190984682950263181563973979362819326811399877121764386154231603*A^6 - 6011785208384746182959461399397529793073321908644035683684693579944862445441271489216*A^5 + 5562080745391295525347057219620886649486778152759395980390146924776421525016547039245*A^4 - 1302727831560327753966691337781575992975952931489933729992033461669335989158546703811*A^3 + 23347542048667189030206113305400971149036856296728731953388461656473272485779631600058*A^2 + 12084362073476774842131768449925651465922605037550447595262964546263447353537701635596*A + 14132166597802628454509101886844920775599953291910514646343077908928388822876633862918)*t^8 + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(-1834176380645414037465651944163303094790247891387310115155386235696142935046134655634521564469*A^6 - 1175973857812423436856746144791370876929095417733658632544794538208537171074009814944886310365*A^5 + 1212899011394426766298691478917963544683465245548169500994615481962067541410558811243210181188*A^4 + 3970245497450215566626091555340496340419667582331144455025198132895810168574105743013624764862*A^3 + 11369329346021148791345442473180317999384485539726508507951442487799603361921893498176109522195*A^2 + 7462654163680342028677451030637486668825943187410045209178641933137598782984755432516170036649*A + 5422698408683393428939935600549828493182228627247675038039481847800587820549602249697063931778)*t^7 + 1/4934254215364034820853925905425148626002689930843694422102403671262508968294849007381642866179*(-290213244403162264222927029160833723272913522068627692379861121356344104684606727466635691737040916159*A^6 + 98934782826768923248498379058819988233705238431276552854408543975188164650054773736397423619946342559*A^5 + 644787275626345202694952159559581492768291238885013234376294073888392564997202227102466966064412407647*A^4 + 1485418829805045241628281258133299133294327229806453820353610181782861805186553183028930861435691849569*A^3 + 2599673714586591269650095407126227899766117898588441560018818558327059869536121975054939821599182992204*A^2 + 1698385200692728993074581782359613764766545231131452920362270768920137774354503465740464275475478336260*A + 1030332297579892331972946190182295586304767271306028565193634613791334575959433149553012809599264794182)*t^6 + 1/247986009871239076320322113412930107178520368686908728981826975137705752641537841039983998395496089487*(141863391678832237933478699456084252603715445012144913582493964239494340295188176767296588617928807397599441921*A^6 + 146107571371060862447813770492155881184912811811221202583817716543130629479897768789762481290995146040482808323*A^5 + 279642548164190584615934953878477834005738000640665041860223033348169287636092568303185099902856483063287002860*A^4 + 141184095858777493714259371200064880235710423206158381589546852563283654641016441072343283721646897193282727383*A^3 - 18514041946144861123609669877837688875584759116179880256554589981099190885255518220604883669669800412256717838*A^2 - 84903241556007347168263178746143104150666362064989591537024878437782907340156818019846139270271518028126594085*A - 74180509149952757838668885885046990662387146528708564499650198205696596483476073633207208800793262814810072767)*t^5 + 1/12463294027367256673377793752979052211873757151046199307331296153300498014663298816493090910512757426730388811*(64920572961010131084966131747404122465790062422178463662926662414418133313240027931910284962960784993904479184717886806*A^6 + 39193620173064322440594643555195001508971652505595453814076609300089014354624508518999412784656339517373943889516285650*A^5 + 61333972762726430581406953256193707353732983587035154720874275497304025439927898891330288197528435936528152140497694586*A^4 - 41111238557031760716371572662975759374791686302739488532687760533563504533409321316447015720998295942131287616314433451*A^3 - 142396152297636848253620488258475500351522540914868265262733434475491867280865627966902207451974454740143787974484425561*A^2 - 120416990483357142310731267202021676849939793056219203166438077563205578647663945025868875251369626407563023069791450231*A - 75643836119846417605675740781634147123896585095879047040197389213478921352655720487913363355342443692996185701486932355)*t^4 + 1/626380891782007036355224847460290113954118516206408890236419570631272554147342849074147037114368419928759497573844983*(9247583598262943144731434292754074051511201470632406188028503679471647112150610454985424072845581663418669337169448717613410419*A^6 + 4213114278038892117893989263151907288672984711194409005381558914019825250057577419490142872335061274074950883779562694795911927*A^5 + 5915548377072839089102260888754085121368952489842717623552948284746165175426707951977702189611607198604323395509637919395370704*A^4 - 10621953058667142932392700809688750244863745565003467047699676146656311910640321093582186637129330183415049217557960924297037477*A^3 - 25742420048070443376259688026620100151513633893231988447635833032513720899674539860898514241121563160043493002857384474194928244*A^2 - 20545321855237801027111954493830647596138637402909835639569429257488961026014728114174579873850606009795334794988975939601450265*A - 12330143608920203542731066164102907626682212851350697966613688189074392622426455066864746754736407594987024194449326687716105726)*t^3 + 1/31480684057367374079513817210576175942482127955783056945173157311023739483782526717939482721086895110305851053319672569398099*(501479242187666504906920074192764936449266179496906272649635536084296152282818558720883697807489946272795278762247121498301257663332582*A^6 + 155160329673677454427855463516546469065806494315260294417636395434746479012293666924510076653334616041890281761436807173869819338568981*A^5 + 180266929070481009946273467715710048013226486919653500117573868421740204962546582038067857437548176622394054469333473754812618906499369*A^4 - 820880275937092584837658496270072893540959433670286108149187977871448353507322517081173512814209762411347068718953382829005752445326104*A^3 - 1662502632556898203000312801638301895599643946132949100148896674892606805957619623095858062204776477681975161888012849592465636557877603*A^2 - 1281637540164756979593852014941413796081187542907776073922535130925219695304272823881129294769984277676508753022195129626383252987812104*A - 740802575079582948394710748482455281358388550157631118849982181962172220198901784103045766063083994530057438768329103278911337485517006)*t^2 + 1/1582157887831424526959031639601449611054591738354526532452530634314768583234134868264118573388969392059192308447845929935455837641247*(5863329664172323707402115123210033852075116447269868347612576761582140523282544675220232036384454246468785589692613646373679918942086953455160*A^6 - 1508274504530303807332329955909169195345901562211192966253943543006241883635115036585268570546074919199602768120025899199373731917317144074325*A^5 - 4094248033171414926807791483886935826961021125135266293892647756898966047889938049312399721527323136932707563661684799388844867101074083136623*A^4 - 20534778679118451853218786538296122096445599229025200761742458264245925742036647667641381592716716988477796348285468363932567185707208612847700*A^3 - 31111947211561178506363093983730345906690560091827346068832115423998449400447945418019861794416459214736686699796619478088809187811546865900823*A^2 - 22354531370829454925375752099011360230268940329967410955099074661145882576326993576884245434672265987914431401241692269485604562985283652916675*A - 11757456908564049226334445804364815132733751407312002662098961544539805600736169387761271293902234538678575289429163879135620919353517483463066)*t + 1/79516174980999788941406940971766553429211057479583927257905504603515258138916061618366089259667213321488666175164188482530426067333186712091*(-150426027433918488329423139719709408539358941956888658554734138740612793514675968873187309298214085850316572107232716506548667653070439498657765855590*A^6 - 124976379550231568785370081241419337431495327369653463272644042609518908574691585720631723493199871869422147096549282399028338826738006627261445823868*A^5 - 199132741330451126947879566859717480443639033874840626905994041067375011062681793568453342767538548374038402251952406065537619121087885804124524038560*A^4 - 10657299063937313026282050395276667480756184285191005926583212460195730223453255911596625375743296116540727054547022735716595157519355611774013005440*A^3 + 226379504616487044405050704123110751052726385779080859163853082752478034946620428039562921674124380853367480982901783377141798349914074849564430460210*A^2 + 212254293772672068983974913621468446924086713100876737695680034716785456010292966188477016838536049973301390082731789210295712496414802834375695967166*A + 150526883863126826890414454925613344738631069027625532277606335394638281526418205073180606524449129940944963268617487534747992849553177649855990584493))/(t^10 + 1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*t^9 + 1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*t^8 + 1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*t^7 + 1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*t^6 + 1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*t^5 + 1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*t^4 + 1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*t^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*t^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*t + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730))*X^3 + (1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*t^11 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(573624278189627538061586660070104919015652333044460559038606558424246986893*A^6 - 2464149208194484482715946522907718474128108103437307897143098576136820036881*A^5 + 2338862146395194781834010227675735194010704204113044680107241746896020635386*A^4 - 2784135437717654926184550785673566414183026437835794172894795495996501570461*A^3 + 6234002050382987738770249849011021643451987165092279670985688689304757563470*A^2 + 2330000694179201504732644497510403756487841348155103873154501212540707942430*A + 4470764430496515628973181285899504094657601672609342947374795983765727468775)*t^10 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(729151452698381531177579221721527580901241628981945706512616479191425648171042179574*A^6 - 732510994245552338677024216158370020703754857412450453074194418063033431765570098013*A^5 + 1344045269519111767337064847529114121594017976301628729074497452022148726876308392856*A^4 - 1527302585633980020086837549575769646562428146406905993355686019268148099333086298313*A^3 + 1293911220260253845964910570939403041729968304992577028027506620240254111886896558706*A^2 - 68019031006322025869432895717659574558916032327817284307112228950610820111922843992*A + 1149554015362128330190058849087030126400221014692474305724870592277204677423410370431)*t^9 + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(142427947587642176298309582866943583055321207400343571905911815403970977472608186248020586430*A^6 - 184425711459500852652436037002574458914722576388046911319324740344837665859695444707552834573*A^5 + 344860781866211637063716347905084699253247128871502126198099925379987964413098223823695166159*A^4 - 278618660451307609416913005031589515715579159138133938366250601360830283939719876844607163282*A^3 + 494027270836940790026892087728469325904128956764926388907656463782667390087052634175147521580*A^2 + 105936797139152637846335325647062535018375210092753106352068907907945987013134911043708308795*A + 349657812105611406700236242627705824416632109146350894270176948974019251668018985656431699528)*t^8 + 1/4934254215364034820853925905425148626002689930843694422102403671262508968294849007381642866179*(31728164473056736574879128131575521941288241579884992514047888331769249577502012336206791234812419241*A^6 + 3286384103479440706012795296865092177101231499794915956850218164535613316116388987360455701782253599*A^5 + 123946575477826086232423161773532296655234997532982343168969523157270734921956367322428878755198227889*A^4 + 48303529495845552953917438981543944496295828585757629630360945697321627698833332188258899873383453480*A^3 + 177280477091881747920116116791167563854973699715058978989217394066813121183048588159027414818823098272*A^2 + 72462397054551624793349263382889525839406589427643305810673764010148278059536450570275310757251200999*A + 79670957050169523388869781076618599284501242988439343697952574019586779030926382865322853308463798744)*t^7 + 1/247986009871239076320322113412930107178520368686908728981826975137705752641537841039983998395496089487*(39031705527802704425513430803817205645805128583560412292932658957410101189221274232509301544266208912947669685*A^6 + 27575231016096343156163323269855583423101101249585966730883117566938509406657814829995114225011328856544272938*A^5 + 58484432204368710710576319157911260258127661192861541548028360352887693986897478636385090265520684521067119152*A^4 + 2227447975870275580370412185440893944166922191663548902365231506462557183542089023151268881414098307038561134*A^3 - 37007464176057709202828921618809767349933216118102610917204972446770887551236690411199789450294474109063798232*A^2 - 44565324742438941977191751809710131511224988725564181050128912634611394731870803564665542753815640993528722861*A - 26837391313861713552140876084284973344097668943478784332142897848325561174937242800615238262812281490358278539)*t^6 + 1/12463294027367256673377793752979052211873757151046199307331296153300498014663298816493090910512757426730388811*(20876917248077477817111470599168102365415820865925865943629729282437256728009511983187736890622138496232993040101630244*A^6 + 12031074787166439936020937930223559359758846620135896252198216734361090698221650183547687754469751711970579957935976015*A^5 + 19233494564500133050138310151810736292007798855943228496345227910469382091989693713671457261200292997015661807426399598*A^4 - 14545568517134995657682440149800769978721156539312238454793476867783717298007722683252375401819462728009179164302839139*A^3 - 46393456858914954968976626748385387757838000160107860410549899189612343790753595649298011300454418589298744405373415425*A^2 - 39223396507920609532064764278822392681528127974261181946250990590946538130357918785209273343851191746339418310105334951*A - 24254612945562161836020174464292902579185445238911825658044649405084582391782071009191390669211797175485057567113250380)*t^5 + 1/626380891782007036355224847460290113954118516206408890236419570631272554147342849074147037114368419928759497573844983*(5069248341902378591195376923808392192541868865765327172042799314354313915600031446208751262693325000367466173569610678602160372*A^6 + 2299013519388170429344346399555705634410347452117180265768008420360710719609421717895163258863137032199055893835276892882993194*A^5 + 3246251809484516583705822664876130270678080637332802664035341367078069000901676372252206371003122866576912828048893790742813869*A^4 - 5834891337726472577537842676110820363685501415480597549338816662991807953832058939463672112117901648245516033909503548126151760*A^3 - 14091897130421208088551129055064345801039746158521175469836628121536258666504301420019309766111649872433634482348691946771393251*A^2 - 11254975990588866029154040024931204112245252861236788219224916481272107491229203222226217173867771387950002121769356051283496471*A - 6744786359161213247723268253231041869514820520943315925145819646130281225185157643385793793012050555496332930935006405702965749)*t^4 + 1/31480684057367374079513817210576175942482127955783056945173157311023739483782526717939482721086895110305851053319672569398099*(501479242187666504906920074192764936449266179496906272649635536084296152282818558720883697807489946272795278762247121498301257663332582*A^6 + 155160329673677454427855463516546469065806494315260294417636395434746479012293666924510076653334616041890281761436807173869819338568981*A^5 + 180266929070481009946273467715710048013226486919653500117573868421740204962546582038067857437548176622394054469333473754812618906499369*A^4 - 820880275937092584837658496270072893540959433670286108149187977871448353507322517081173512814209762411347068718953382829005752445326104*A^3 - 1662502632556898203000312801638301895599643946132949100148896674892606805957619623095858062204776477681975161888012849592465636557877603*A^2 - 1281637540164756979593852014941413796081187542907776073922535130925219695304272823881129294769984277676508753022195129626383252987812104*A - 740802575079582948394710748482455281358388550157631118849982181962172220198901784103045766063083994530057438768329103278911337485517006)*t^3 + 1/1582157887831424526959031639601449611054591738354526532452530634314768583234134868264118573388969392059192308447845929935455837641247*(11000883768826210748194183467597837998320714111247744516202645351949298031930598560257173048522449650737308838304673140673553664706008179032936*A^6 - 3275873397282328572633865395230738593835640399610391218159210083776399017407282766933265794557623577002876893681245855514497085706655511437408*A^5 - 8553120175100445840510712902051149134552018705919554584740246756328014203841778890252831314448852112350304905460918415323079063530031862804730*A^4 - 40033143096389602977937000788179507657915643028491462783332351612782048522480300933767230839145009768972791319125467871243955086966602111888927*A^3 - 60034165036043783347742473583043501450715284874338555712391125073560339020034550723993084654568777287922722719150489069254864727046678990278668*A^2 - 42982465308875826363615141480703166800683377893177267631852537517858713445203838459993992904747382652127325067373973892041023747485045990495505*A - 22515254153608095926055785370458460029109593357237002226284583237969736828220231750945655905761433036902282355206582395709073059123520048648251)*t^2 + 1/79516174980999788941406940971766553429211057479583927257905504603515258138916061618366089259667213321488666175164188482530426067333186712091*(-818356134785353662871454127728788418079629718277362180293810438148663889723508241447939226599134443450132389672915694530663518328037702508859970630440*A^6 - 653445832885181618998139661825938065867700706758630968088185859181623494013114202912228097863701236850853186621766593942672158573110422856651309375722*A^5 - 1035723202376876074375439846698393913409881370192025148309884686804715637072743308959476643825591622716539837021017322353816311165763942819936045248253*A^4 + 27428851287671041178818095612505001714974567128111098837475284515448648064941897534418233562679524329774258311007053476892497442437023258243955820308*A^3 + 1320243156965167987513914407347647210267411228928298782709910355954848612391155770156934401783575882714656365603516109342204113480637472812995649941085*A^2 + 1211085898800696838746095696766127381088996781192395707456625733426227152048762836460727830631298335462924374485611127485455194254667047883613225866663*A + 841737320606575009469084593999016609686783114107261127898117785796113387575474677890386588936839441706576683700182820600285103578804520979563513905888)*t + 1/3996328136552361385606043933926914945872621074994975434075959519355213829854324787367108687415085569473683423530709068457003727404612866435165218823*(-28113983453604273478986726092211689326366982144910687265277504702736546724719456022157861309964120344510577855665284113815297368396630568060234301238861951440*A^6 - 14039312679871051833733195852852412223761484473677446622702810347944050859386514774607796935913777732361517973446964044237637062543382394391401729759763747729*A^5 - 19847979281083316853957372344116494576237379234188192657776231900718672388686926565531300292024662418145231060724879502246160241687441923408412084990885922983*A^4 + 28659239048691100857544663863456627811903432828007581225221547395244073107123474105760898482818462896378757958629556108389397935216835227111938376165139316756*A^3 + 74990639741208288796274269025222443258138037220691179740186703444675078371771002759411291198019819948748957587169036947429456345801556517342411373280803112228*A^2 + 60306129836764942749488544475270236157221486058934650674967015409718671000391612702540635677452709378566906084011873762203176727782760223826259569480569397837*A + 36790127018533841528334579980868410770034266109231588767328499190319307085432823673245348653402483308692557231847931690869412130429474401322704638036085092802))/(t^10 + 1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*t^9 + 1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*t^8 + 1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*t^7 + 1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*t^6 + 1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*t^5 + 1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*t^4 + 1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*t^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*t^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*t + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730))*X^2 + (1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*t^11 + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(14564619051704780509626564619557105589553019025403474323636610140544458578886527483*A^6 - 71923765741400175106478681348936678317541541705548689956000278540945210808054361866*A^5 + 70938546562246765413197897701337071275615855642824463400974152868512233869235684776*A^4 - 72871401445542163569964227210611203119066271501655290686287664638662776714399322632*A^3 + 188330967542197972738948687271970135926637072419544360471248763115872225002536467276*A^2 + 69755231517561636736494222352347567158457658743267559416585454536744903316144825383*A + 125598465542136994484335861205585040895565030387656939863153357259156570668459899058)*t^10 + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(21040487460092522910736225558029611677372722842279884504372848677651652910275495215929574199*A^6 - 19898966370628553817107773558737821610381205518013694424919091083207793947656186943092240141*A^5 + 38288940861552804037837828613590842202512222891761665718811700893880045656941636912150195151*A^4 - 43731978986634474752619009211316149830642853634729518941282664952630058943141197214365863139*A^3 + 32689581644371583564248794952792078995214290474359876832269232185950810762526862965379553689*A^2 - 5345752160732895561206556333919514046623118423536149000278556968598304563808341882929266349*A + 28747454312373379404277714854682212664471916468223744117462709222206825546416185423395848385)*t^9 + 1/4934254215364034820853925905425148626002689930843694422102403671262508968294849007381642866179*(5477442616094853247973407619140271147319025200274129774432178747962288163716849863856070083751684682*A^6 - 4532554312129243551495438388354043682523443721542002676049855170594818454353368177871206826153769771*A^5 + 9559604466898296786173106444025700630236560212440981210821615936367071029412096996330647118454658721*A^4 - 10807340852445324909119432133471886333178062506209736340388564853119224176922071013272642604334883747*A^3 + 6905379506065956277397031709000963149535608336717250369353558075074457481788683831974365591190342470*A^2 - 2090383893146879921060913989951964600887735111643909133104153009574950878573233767960490169886014121*A + 6346462181385266487418781387948408742056453995153059981416809466209167988152601464237494743011025284)*t^8 + 1/247986009871239076320322113412930107178520368686908728981826975137705752641537841039983998395496089487*(3231852048213588650778778736654551189043164865240390224050390685158933643434907565333230617176423261864483553*A^6 + 907651144716185242229378218940634043406495093384781565472788113358643658432389144993549957598833886349499904*A^5 + 4172442692271461738451029859503055634887421620653611004495781648503596557119894973440832063654239497983824673*A^4 - 2507911928399339809521194609130996373850441993850010428141738517940253949696854920859971164135074633066120633*A^3 - 3275023458527221007298095468964979988984097794519240185764306820852119298334837993442264421982176515661590348*A^2 - 4217747607048259436036626950108270396676649073157084926765616183232553030993641690483770032269083700534358081*A - 1524895872239929141410648555756131906502104868221512282971439249862467116796009078005984394252509163123800999)*t^7 + 1/12463294027367256673377793752979052211873757151046199307331296153300498014663298816493090910512757426730388811*(2162514833306050063755649492264651724525030790873434134675472296172192023695916465317991223246188483172490528018188604*A^6 + 1036741011292841382335734527720711381857700164107750080458619499861042798224884451813136709481180840186766783515058956*A^5 + 1834429176984164837607188893282760854791898857280080225752370275379223380245700805848997046904050495789270051025171984*A^4 - 1971204828895911541929509785786529218597777740903242739777386329820584917997668039407059556120589035121342008965022160*A^3 - 4974264602108385399101629862446681268035504425512938438505670330404096794485913321532837093645858313472229423668852722*A^2 - 4218126523659086784901297704326865751088098641244945013784689820078145169401737654799362012826006657288212053472809061*A - 2464941988300987954900530465476506484138287037924537219790579965903653364798585793608741707856636829518737327202020416)*t^6 + 1/626380891782007036355224847460290113954118516206408890236419570631272554147342849074147037114368419928759497573844983*(785651112526866104219303395507628329608867409960376304759196497897910353216835813350973752067574720200458916462218377870914026*A^6 + 338441445179905728967787189025335390870118161297248314739761669911079619987090551105191327440892201400529162765553767122647493*A^5 + 488424580045376473242502209767364433644674638279685821816066296725646830436067762439032128147463158307661717173120360188554625*A^4 - 945156035426304310810229331301561425608859256569120053966673444611621194574997990875972922768322319968071745458490551320006094*A^3 - 2201437354189862192887360100869542200714562184989708087512807410369483762190686521573386625332215812058763411589225304586318901*A^2 - 1759265626421641011591449196680236339889170007519169007099531271061984584548474701037110575813358367890941148750941494980623805*A - 1042621307971646309301252683976336592541168440906388386967983194770407437960237466601022376987085782738433175693746363578793265)*t^5 + 1/31480684057367374079513817210576175942482127955783056945173157311023739483782526717939482721086895110305851053319672569398099*(137905157699793768791471261142528291410043714030936184621695071706046950149530578304729457392856418818055379256715411092361270840220341*A^6 + 42362744666762329774552640146085531157740118308598721067925655822040317047228897464530242635510744521085254569075353500057176858087129*A^5 + 49891211128762819994120826935961896517836021573961132111472726739845123132717787155796805133697041349803754782417687880192308981266834*A^4 - 225890610725914866738975166286313406767036325618828061256605328798978049135590945500552847061275366113929193355398636538422756663240295*A^3 - 456097303294947162802028372308144935103994395410279921023499918087823330626967196638303529202538911695674002973772816603094325764694026*A^2 - 351949312154199931465688118091332036736290248738393885009419231809444389096869451542339627199926632721365521103555107962592624480166102*A - 203083197480962798833149459225996475696465303381345500974818041123815345899250137244029712876291887952477162743138675783514377153680198)*t^4 + 1/1582157887831424526959031639601449611054591738354526532452530634314768583234134868264118573388969392059192308447845929935455837641247*(5863329664172323707402115123210033852075116447269868347612576761582140523282544675220232036384454246468785589692613646373679918942086953455160*A^6 - 1508274504530303807332329955909169195345901562211192966253943543006241883635115036585268570546074919199602768120025899199373731917317144074325*A^5 - 4094248033171414926807791483886935826961021125135266293892647756898966047889938049312399721527323136932707563661684799388844867101074083136623*A^4 - 20534778679118451853218786538296122096445599229025200761742458264245925742036647667641381592716716988477796348285468363932567185707208612847700*A^3 - 31111947211561178506363093983730345906690560091827346068832115423998449400447945418019861794416459214736686699796619478088809187811546865900823*A^2 - 22354531370829454925375752099011360230268940329967410955099074661145882576326993576884245434672265987914431401241692269485604562985283652916675*A - 11757456908564049226334445804364815132733751407312002662098961544539805600736169387761271293902234538678575289429163879135620919353517483463066)*t^3 + 1/79516174980999788941406940971766553429211057479583927257905504603515258138916061618366089259667213321488666175164188482530426067333186712091*(-818356134785353662871454127728788418079629718277362180293810438148663889723508241447939226599134443450132389672915694530663518328037702508859970630440*A^6 - 653445832885181618998139661825938065867700706758630968088185859181623494013114202912228097863701236850853186621766593942672158573110422856651309375722*A^5 - 1035723202376876074375439846698393913409881370192025148309884686804715637072743308959476643825591622716539837021017322353816311165763942819936045248253*A^4 + 27428851287671041178818095612505001714974567128111098837475284515448648064941897534418233562679524329774258311007053476892497442437023258243955820308*A^3 + 1320243156965167987513914407347647210267411228928298782709910355954848612391155770156934401783575882714656365603516109342204113480637472812995649941085*A^2 + 1211085898800696838746095696766127381088996781192395707456625733426227152048762836460727830631298335462924374485611127485455194254667047883613225866663*A + 841737320606575009469084593999016609686783114107261127898117785796113387575474677890386588936839441706576683700182820600285103578804520979563513905888)*t^2 + 1/3996328136552361385606043933926914945872621074994975434075959519355213829854324787367108687415085569473683423530709068457003727404612866435165218823*(-72522591468201453638762706120332052425783281208965257506316113174572304802708182732101355492113873894485228123789716207731897852102263627190190497732954071060*A^6 - 35755403421033237659567813332885207048817117386343276139687300606678648501798452310046687183433300185720657062082022066440514080150668785985469449253982630541*A^5 - 50347844219513569002607250017427703017219539638735281399074086002309033881669374101362913900697132910511793598529180240630205531251878363266662764273273783374*A^4 + 75437225550709005404041367451350338487216128232911209601823796617862630325152670297640016863611200208475530920916326479268451842969559796198467892838906961329*A^3 + 195045016087762989198270298565721011364541871371177798144012962521768341645650095547228277135607574395632357212207892602707038576716772311440991211418901400602*A^2 + 156576725368159061832072826352688778103405411974921527074488273569559005301828585229564695283216339683569814563650332835617688433327218595589402360085852764440*A + 95325081823444215465355635534577335986364213746656600890237998550611586473010334592454759856376645698945570637073636369550426826070078666241388996670153188325)*t + 1/200847671292239815792941993151627389476158321236014450099487579549608862487151637442709878868867803550143563605027823490092721553098585885780454631362931619*(-1213717296947581364047383852174476055689584282784379242218914783209497562913711621393101378470973431762944140777930252263197673792744871079288620479390366550315478552*A^6 - 386057333599465737311937391236571832854532860723446162190171917552926481503790451644206440498892241579929236162139515756374419007394498092702652629533622681143028846*A^5 - 443770455316137743884976956732685551431559606448564872528057273107733566545279296683873177088892055567585786768546327442531455143064483159134915350383731416600596495*A^4 + 1963854613037830953560528439389857048545005862700246212398185257219548249357848637040125173832659183742522949276700553697490673995106044628380148020936787566455007407*A^3 + 4016312384240332423773730412581982280228300227562584980123569757044573464979470483007998417433157091562313536405074533997576561384540634081617456764783544826491849370*A^2 + 3094682449699286506600927693351012895931825011513401819877705513467427492026639601664933587553457509060936469709102378897623135802518383148612814420630718137517383001*A + 1795751430319925022614048152408309501400679666635547732710392308527794633658988649897561199277683153307093077248720009100341599539544400401899406043642314672754885536))/(t^10 + 1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*t^9 + 1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*t^8 + 1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*t^7 + 1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*t^6 + 1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*t^5 + 1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*t^4 + 1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*t^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*t^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*t + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730))*X + (1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730)*t^11 + 1/98178379798438169119960256029519261838549335185023869151922850478559306073692289818343*(168615382454243697708648056836990643888565502570236881823514361293417905722727777566296689*A^6 - 975823037784160207909902104447050603955831849351880732428022265962418957420214997501436656*A^5 + 930758909405698784782135069129476615277047605268480021034885178480249639809865905822029432*A^4 - 871226543907680450399360821647363215486847244925909953319689619982431709244950374454218661*A^3 + 2704277796348766451766878233315624246977511714372514451219739433207140291752820243220442939*A^2 + 1065299339230045507379741425886451988867485361624943593555782849117766948824528319027021803*A + 1714240964875971647788409954652699457098871028453084483124407691022171509699581987732736477)*t^10 + 1/259697590282317622150206626601323611894878417412826022215915982698026787804992053020086466641*(10744989995697795069928161263021882021675315224702344971234379247502799518351778382444532575333482*A^6 - 14905059157939399823961528825596784534159669671356143191310631460736348825498528370414868838042402*A^5 + 24300988343512294026693140739859464320526667740985819207003913239653409271408739777022577651697735*A^4 - 24489956322522443752661322485000249512829830295625577660792529810897683263521367512244347928191184*A^3 + 33018577641362879661962323373738790716822814215193831873583489015954523409569032192428331602958104*A^2 + 4557327150363830204148792556571408053648033715630874451541006946109058341115998735728512851977807*A + 23740496536838934129637949064136273043555921538479848923685578359321364791477860613270255543784183)*t^9 + 1/247986009871239076320322113412930107178520368686908728981826975137705752641537841039983998395496089487*(41592949442668110422113265055702758797629464246532304836048668638772502755797297655895842067475113195759255*A^6 - 71274283047997722250638244255786137810794391575998416269921343406546314193045531889605292743399061812924191*A^5 + 95811141442591506344259329761618408038294261791146715680273770162379147288192713897061863140289550221657747*A^4 - 115049826465913351787139089059868199191440302498020941475771894096491776583982335370095724121606151935942060*A^3 + 145536080981513780201611252161581027534703441522066663601476382963253450433420489846470807117197281685925094*A^2 + 22841588667062944198356231215502909207083308282422510151695956617473092105840652687358456300053057435636939*A + 107595485677576096243158896212912769504816771994111269581878286780359751315128555382401689382207482002267023)*t^8 + 1/12463294027367256673377793752979052211873757151046199307331296153300498014663298816493090910512757426730388811*(45150117337672852180846838249807995232490278695830622214902216701587437237768623626216318988535538933747935524075651*A^6 + 7939025791892155791984977372316317035999871579271709532304181055123532041055845714372597187975875488529368607468238*A^5 + 42518121370033062626734641498644011254725049056996923675332672176701370938709569122999076164773271155301203894768352*A^4 - 57519269041085343997926440268765074141840158978890407077510033721635905256800417987134651927632474307406151682421171*A^3 - 79438884884247126051865966014459172863199653655049372372077108615918208882031389565369921256194897448224701197531185*A^2 - 78925234931050379230941363419672488712351007781399344391584237981386955122329008471553518697828601212824313867379826*A - 33268906854199394912863154390879909576029588457338555467994849053525497480939143312596656262616115736422936178423396)*t^7 + 1/626380891782007036355224847460290113954118516206408890236419570631272554147342849074147037114368419928759497573844983*(27234771786970382568425808549925962631162717365274202189842548726819850841904831181525218582949410333560642346372080220161334*A^6 + 9123575223396217305124028268212943238636481495405630581119485846649082904622063928438581361933514045026373112145527832539321*A^5 + 15214422311377265298858527359907985953788545099994070886267913160738852778883228307457477483456991522333182707517692851065543*A^4 - 38314344262464268958522455268700274679376015344460434388615792522371107043013632533106588093058022184107555043589863508105864*A^3 - 77808907781046721736789091720521739050256997282310174861228517156838316397406212770352818485792356327247260954822796720177923*A^2 - 62595712766249938423132542283451092856738910885934777342976388228167450198061557753495779810619917082235618951480431418366393*A - 35304466053711283209106338385157660632311548255037907815624144470544114290448369808269530582493680604069539858709699013935006)*t^6 + 1/31480684057367374079513817210576175942482127955783056945173157311023739483782526717939482721086895110305851053319672569398099*(7491916335581775671484214805529231518836115175098233363826835024331205066065587402490860400741072830636677459974983586931784580125510*A^6 + 1924643172417438006274460242538853705374375803794489516897581586125068888841862155177641595949156497015607942878698758838396342019955*A^5 + 2250023329689678684931094812026044063452609272879670343418403585729781943000219384274409416902715820845227639715291789528067160836601*A^4 - 13278802530223837904571524525842604675147068506816192967592834826490997917100388118142408139805698136733709295242938490213090541296681*A^3 - 25511676541731852417580333865082803560676795194937254945204221210899148850223922504298437051302770154765776914006128498879027742110703*A^2 - 19634834298396656780141902130994608691470225388773356642442205292278055101166473311736755104343678016869749168816243387888435898646204*A - 11132423685952939017538899043922281994326732459657467838460817825195593171752227495899709112029039419699978694411706551438766629052185)*t^5 + 1/1582157887831424526959031639601449611054591738354526532452530634314768583234134868264118573388969392059192308447845929935455837641247*(604452179042513223537276627745967279835136208096799659203688415784987663156317402488801255814913251454595793484392227224321969553564028567330*A^6 - 173353998648963416547640852652722969884107250177311845210893222836285118902703036968251867316537614716176622798871973483182268583818836977081*A^5 - 443637929663701321546885100547220327320068566747138291448730868326347537429625310297081896655020301521035104411557806100397189413166517950386*A^4 - 2164488467442693758952751678688375425597784358965037894786116998076162900564091743567024693733826587830647695711885053266436512687821491474055*A^3 - 3241524153338914953077451204392162429923293296250661410937836088562198884555430454292268584091878412759949260077731331792256101620264080009904*A^2 - 2328639578711128077855494329315972545240306918600588033985657167556870574538203681947297208042545127726770863191319451136118941100524978760882*A - 1216547772382493658361906245374413182550335488640511270964258816322955931762029394380082608496137298508073755310600934388080692093402544350554)*t^4 + 1/79516174980999788941406940971766553429211057479583927257905504603515258138916061618366089259667213321488666175164188482530426067333186712091*(-150426027433918488329423139719709408539358941956888658554734138740612793514675968873187309298214085850316572107232716506548667653070439498657765855590*A^6 - 124976379550231568785370081241419337431495327369653463272644042609518908574691585720631723493199871869422147096549282399028338826738006627261445823868*A^5 - 199132741330451126947879566859717480443639033874840626905994041067375011062681793568453342767538548374038402251952406065537619121087885804124524038560*A^4 - 10657299063937313026282050395276667480756184285191005926583212460195730223453255911596625375743296116540727054547022735716595157519355611774013005440*A^3 + 226379504616487044405050704123110751052726385779080859163853082752478034946620428039562921674124380853367480982901783377141798349914074849564430460210*A^2 + 212254293772672068983974913621468446924086713100876737695680034716785456010292966188477016838536049973301390082731789210295712496414802834375695967166*A + 150526883863126826890414454925613344738631069027625532277606335394638281526418205073180606524449129940944963268617487534747992849553177649855990584493)*t^3 + 1/3996328136552361385606043933926914945872621074994975434075959519355213829854324787367108687415085569473683423530709068457003727404612866435165218823*(-28113983453604273478986726092211689326366982144910687265277504702736546724719456022157861309964120344510577855665284113815297368396630568060234301238861951440*A^6 - 14039312679871051833733195852852412223761484473677446622702810347944050859386514774607796935913777732361517973446964044237637062543382394391401729759763747729*A^5 - 19847979281083316853957372344116494576237379234188192657776231900718672388686926565531300292024662418145231060724879502246160241687441923408412084990885922983*A^4 + 28659239048691100857544663863456627811903432828007581225221547395244073107123474105760898482818462896378757958629556108389397935216835227111938376165139316756*A^3 + 74990639741208288796274269025222443258138037220691179740186703444675078371771002759411291198019819948748957587169036947429456345801556517342411373280803112228*A^2 + 60306129836764942749488544475270236157221486058934650674967015409718671000391612702540635677452709378566906084011873762203176727782760223826259569480569397837*A + 36790127018533841528334579980868410770034266109231588767328499190319307085432823673245348653402483308692557231847931690869412130429474401322704638036085092802)*t^2 + 1/200847671292239815792941993151627389476158321236014450099487579549608862487151637442709878868867803550143563605027823490092721553098585885780454631362931619*(-1213717296947581364047383852174476055689584282784379242218914783209497562913711621393101378470973431762944140777930252263197673792744871079288620479390366550315478552*A^6 - 386057333599465737311937391236571832854532860723446162190171917552926481503790451644206440498892241579929236162139515756374419007394498092702652629533622681143028846*A^5 - 443770455316137743884976956732685551431559606448564872528057273107733566545279296683873177088892055567585786768546327442531455143064483159134915350383731416600596495*A^4 + 1963854613037830953560528439389857048545005862700246212398185257219548249357848637040125173832659183742522949276700553697490673995106044628380148020936787566455007407*A^3 + 4016312384240332423773730412581982280228300227562584980123569757044573464979470483007998417433157091562313536405074533997576561384540634081617456764783544826491849370*A^2 + 3094682449699286506600927693351012895931825011513401819877705513467427492026639601664933587553457509060936469709102378897623135802518383148612814420630718137517383001*A + 1795751430319925022614048152408309501400679666635547732710392308527794633658988649897561199277683153307093077248720009100341599539544400401899406043642314672754885536)*t + 1/10094212908731967150831915717740126376544407145070639741865902045845958340148978813632497555815138120816703377270359419439724974729871043672606035227133679543077807*(-4485140663279825790585177717760888353410871965073302799552956428664419140488812061061355771675987108862052032013382051856795536103810563050190551418381547976168596248470975*A^6 + 3843683736985113028302459651049681787000225545550767282314432945582177832967414892449925406940455869501444340248069869079023841832708740394665600859652347527134497974619233*A^5 + 8274091124871668008107987879172174550522714182010018363134047165339488124044174751334394306648931091518349155909742052334129248523562990899009784131079812265329048345412095*A^4 + 24679206997632302555461343360419552562780419807258106623049410015278660722219383976673365606748438817328199558035396297825778919528019124614898081124867458077639835493901724*A^3 + 33544540481706735738217618386788345932058021865621294485388330144390063759060359465278255190092215283545215137790246607181365923829317921368743891562889276058359083650815364*A^2 + 23226555973245673922369967017238863287269402318434787352805532993781886054316720625306581141706517534793281554997350825327439590369407878794671738878992503277173358609392978*A + 11625529590857638309265120507606501792262195442068208304609866012994300053860336829010277490440439138850591280804530033673082245174986711429960870611615357134207508001201775))/(t^10 + 1/50258053*(94097679*A^6 - 23975136*A^5 - 230338476*A^4 - 185629575*A^3 + 206083797*A^2 + 315853608*A + 929383680)*t^9 + 1/47991565935665371*(651376993961378691*A^6 - 1163955549947947839*A^5 - 86319309743292708*A^4 - 677966719456175868*A^3 + 1792320599329194924*A^2 + 1668950013049688061*A + 5359245886201791915)*t^8 + 1/2411962664347664805982663*(154434772123422048572082984*A^6 - 195165237522701000124565839*A^5 + 13901341593480343242739884*A^4 - 419514078814810215230759967*A^3 + 562351115372794374625364790*A^2 + 489821263691557109749637652*A + 1289975864592758468078960928)*t^7 + 1/121220547418806148245311394135139*(36442890688531804273213697861561565*A^6 - 55308050416442183331766409670880026*A^5 + 38570135108154349115125618446754341*A^4 - 74522446953965488927705739013663876*A^3 + 101007523573981807453553842366161006*A^2 + 58136583474736228905042548456468415*A + 172636829868564315783250612592113017)*t^6 + 1/6092308696863372595238717047947705024367*(5843603772304901091793165672959509831966658*A^6 - 6862723908475821535823624188256871558991026*A^5 + 7639803891087974797403544799811404875956379*A^4 - 12845486353303797781285352083340454560334333*A^3 + 10743715207762461894098426733529714038083715*A^2 + 3333708301372960436523764779297777845716772*A + 17289070001350218893846496867904548794336256)*t^5 + 1/306187573379320313650254989047759300343002977451*(708531386233788250510453201079023321211489275249638*A^6 - 666701867251973133198138589434464298551969039283600*A^5 + 914544884246144582037230393766895185205430383024860*A^4 - 1512992864149343847125331146409517278044642361266112*A^3 + 668252625442405470319648834577134073288665524029958*A^2 - 146295864974939151776129515934344179427376337395292*A + 1179604531709421093001614107850646991701511539069749)*t^4 + 1/15388391290839269427411138703076706447881561819890162903*(57948416218875635182665150133808403897922301866319316861153*A^6 - 42953103857415403659316698436090062264862591862037393014961*A^5 + 70409716965698366713869871044476405444803548328225207166208*A^4 - 127028238640658334889294095494466710808838478721499454653350*A^3 + 17587760683246193392049288822418389039338419330743399904138*A^2 - 39955169346343493391822167511407597349798329100020837843340*A + 57414896562833323180264768125858092556263929339228101723642)*t^3 + 1/773390585079738417364108661729580375723073271666816261357607859*(3070496042153437279067797854479481118389096389434603275449036589915*A^6 - 1961431201954846828612747721002105608517650143499754341776332504509*A^5 + 3845383453024886079762010379343495859530604183276970438683037570826*A^4 - 6832022917615686690596316381805691930936836769753891987172438002472*A^3 - 582562373869980394367955476641206047756145114472861826748786272178*A^2 - 3373566316828606473029409242968080186616177608154815356936949407757*A + 1684631327141630570099128483290123776705945567412678625647319299072)*t^2 + 1/38869105014638502606021493418964322190850129810314250004572507730838527*(101888120640375929718488535966737686205025696808180831951412042539111442778*A^6 - 60892161424357336651044670028924306047268397783178317493619860330565274411*A^5 + 118365668557121670881205543656723833867883156124500247683495255265820104168*A^4 - 217635487466684414955291372616762714981686146532057651208603401978442534614*A^3 - 46045915439512248663427283136966377706725372089731457105597822410469160424*A^2 - 127193045286433291005448176912642512504038851320331085830465594673811205078*A + 27715854090584314978865569895061522609349661928463223662311052696962727680)*t + 1/1953485539888267639814066335389460109776821939063653523385055335879392424407931*(1516780130738707023070506604825406810568616793412549055846668677962368149481518559*A^6 - 805135905539478034833484700341900443483607620244117712072611575585259097340611619*A^5 + 1553619519816173475785891073618457063084733208577079234706007270925312244185945949*A^4 - 3216647258143085438969040978413519634086115652146641870032974570799027657050504792*A^3 - 860262619340003836949090195665763369470853167218678611916153019180963256906543292*A^2 - 1895354983217784086542834440527999764511813261437403348354824986830228490964495479*A + 278611870268042336537368224516431124152289603987563678129340123685682888733449730));

// takes about 30 to 45 minutes
// assert IsDivisibleBy(D,d);



// Computation of the mod 269 reduction, presented in the appendix

I := ideal<MaximalOrder(K)| 269, 207 + A>;
assert Norm(I) eq 269; 

RC,RCf := ResidueClassField(MaximalOrder(K),I);

P_mod<X> := PolynomialRing(RC);

p_mod :=  P_mod !  [RCf(c) :  c in  Coefficients(p) ];
q_mod :=  P_mod !  [RCf(c) :  c in  Coefficients(q) ];
r_mod :=  P_mod !  [RCf(c) :  c in  Coefficients(r) ];
